The virial expansion of attractively interacting Fermi gases in 1D, 2D, and 3D, up to fifth order

The virial expansion characterizes the high-temperature approach to the quantum-classical crossover in any quantum many-body system. Here, we calculate the virial coefficients up to the fifth-order of Fermi gases in 1D, 2D, and 3D, with attractive contact interactions, as relevant for a variety of applications in atomic and nuclear physics. To that end, we discretize the imaginary-time direction and calculate the relevant canonical partition functions. In coarse discretizations, we obtain analytic results featuring relationships between the interaction-induced changes $\Delta b_3$, $\Delta b_4$, and $\Delta b_5$ as functions of $\Delta b_2$, the latter being exactly known in many cases by virtue of the Beth-Uhlenbeck formula. Using automated-algebra methods, we push our calculations to progressively finer discretizations and extrapolate to the continuous-time limit. We find excellent agreement for $\Delta b_3$ with previous calculations in all dimensions and we formulate predictions for $\Delta b_4$ and $\Delta b_5$ in 1D and 2D. We also provide, for a range of couplings,the subspace contributions $\Delta b_{31}$, $\Delta b_{22}$, $\Delta b_{41}$, and $\Delta b_{32}$, which determine the equation of state and static response of polarized systems at high temperature. As a performance check, we compare the density equation of state and Tan contact with quantum Monte Carlo calculations, diagrammatic approaches, and experimental data where available. Finally, we apply Pad\'e and Pad\'e-Borel resummation methods to extend the usefulness of the virial coefficients to approach and in some cases go beyond the unit-fugacity point.

==> anc/CFormulas.py <==

import numpy as np

def C_LO(d, db2):
    return 2 * db2

def C_NLO(d, db2):
    return (2**(-d/2) * (np.sqrt(1 + 2 * 2**(d/2) * db2) - 1))

def C_N2LO(d, db2):
    return (-3**(-d/2)
            -(2**(4/3 + d) * 3**(-1 - 3*d/2)
              * (-(2/3)**(-2-2*d) + 2**(-2-d) * 3**(2 + 3*d/2)))
            / (2**(-3 - 2*d) * 3**(4 + 5*d/2)
               - 2**(-2 - 3*d) * 3**(3 + 3*d)
               + 2**(-2 - 2*d) * 3**(3 + 3*d) * db2
               + 27/8 * np.sqrt(
                   2**(2 - 3*d) * 3**(9*d/2)
                   - 2**(-4*d) * 3**(1 + 5*d)
                   - 2**(3 - 5*d) * 3**(6*d) * db2
                   + 2**(2 - 4*d) * 3**(1 + 11*d/2) * db2
                   + 2**(2 - 4*d) * 3**(6*d) * db2**2))**(1/3)
            + 2**(2/3 + d) * 3**(-1 - 3*d/ 2)
            * (2**(-3 - 2*d) * 3**(4 + (5*d)/2)
               - 2**(-2 - 3*d) * 3**(3 + 3*d)
               + 2**(-2 - 2*d) * 3**(3 + 3*d) * db2
               + 27/8 * np.sqrt(
                   2**(2 - 3*d) * 3**(9*d/2)
                   - 2**(-4*d) * 3**(1 + 5*d)
                   - 2**(3 - 5*d) * 3**(6*d) * db2
                   + 2**(2 - 4*d) * 3**(1 + 11*d/2) * db2
                   + 2**(2 - 4*d) * 3**(6*d) * db2**2))**(1/3))

==> anc/DbnFormulas.py <==
import numpy as np
from scipy.special import erf

# ------------
# Db 2 Exact
# ------------
def Db2Exact1D(l):
    return ((-1 / np.sqrt(2)
             + np.exp(np.power(l, 2)/4) / 2 / np.sqrt(2) * (1 + erf(l/2)))
            + (1/(2 * np.sqrt(2))))


def Db2Exact2D(l):

    power = 1 # l is the lambda_2^2
    def GetI(l):
        I1a = integrate.quad(lambda y:
                             ((np.exp(- l**power * y**2) - 1)
                              / (y * (np.pi**2 + 4 * (np.log(y))**2))),
                             0, 1, limit=200)[0]
        I2 = integrate.quad(lambda y:
                            ((np.exp(- l**power * y**2))
                             / (y * (np.pi**2 + 4 * (np.log(y))**2))),
                            1, np.inf, limit=200)[0]
        return I1a + 1/4 + I2

    if isinstance(l, np.ndarray):
        integralRes = np.array([GetI(le) for le in l])
    else:
        integralRes = GetI(le)
    return np.exp(l**power) - 2*integralRes


def Db2Exact3D(l):
    # NOTE: l is MINUS lambda_3
    def GetI(le):
        res = 0
        if le < 5:
            res = np.exp(le**2)/np.sqrt(2) * (1 - erf(le))
        else:
            res = 0
            for i in range(10):
                tmp = (-1)**i / (2 * le**2)**i
                for j in range(1, i+1):
                    tmp *= (2 * j - 1)
                res += tmp

            res /= (le * np.sqrt(np.pi))
            res /= np.sqrt(2)
        return res 
    if isinstance(l, np.ndarray):
        result = np.zeros_like(l)
        for idx, le in enumerate(l):
            result[idx] = GetI(le)
    else:
        result = GetI(l)
    return result

# ------------
# Db 3
# ------------
def Db3LO(d, C):
    return - 1/(2**(d/2.)) * C


def Db3NLO(d, C):
    return (- 2**(1-d/2) * C
            + (1 - 2**(1+d) * 5**(-d/2)) * C**2)

def Db3N2LO(d, C):
    return (- 3 * 2**(-d/2) * C
            - 2**(-d) * 3**(1+d/2) * C**2
            - (3/2)**(d/2) * C**3)

# ------------
# Db 4
# ------------
def Db4LO(d, C):
    return ((3**(-d/2) + 2**(-d-1)) * C
            + (2**(-2-d) - 2**(-1-d/2)) * C**2)


def Db4NLO(d, C):
    return ((2 * 3**(-d/2) + 2**(-d) ) * C
            + (3**(1-d/2) + 2**(-d-1) - 3 * 2**(-d/2)) * C**2
            + (1 + 2**(1-d/2) - 2**(d+2) * 5**(-d/2)) * C**3
            + (3/4 - 2**d * 3**(-d/2)) * C**4)

def Db4N2LO(d, C):
    return ((3*2**(-1 - d) + 3**(1 - d/2.)) * C
            + (3*2**(-2 - d) - 27*2**(-1 - d/2.) + 2**(-1 - (5*d)/2.)*3**(1 + d) + (2**(-1 - d)*3**(2 + d))/5**(d/2.) + (2**(1 - d/2.)*3**(1 + d))/13**(d/2.) + 3**(1 + d)/14**(d/2.)) * C**2
            + (-8 - (5*3**(1 + d/2.))/2**d + 2**(-1 - 3*d)*3**((3*d)/2.) + 2**(1 - 2*d)*3**(1 + d) - 3**(1 + d)/2**((3*d)/2.) + 2**(-1 - (5*d)/2.)*3**(1 + (3*d)/2.) + 3**(1 + (3*d)/2.)/(2**d*5**(d/2.)) + 3**(1 + d)/13**(d/2.) + 3**(1 + d)/17**(d/2.) + (2*3**(1 + (3*d)/2.))/35**(d/2.)) * C**3
            + (-(2/3.)**(-1 - d) - 3**(1 + d/2.)/2**(d/2.) + 2**(-1 - (3*d)/2.)*3**(2 + d) + 2**(-1 - 2*d)*3**(1 + (3*d)/2.) + 2**(-2 - 3*d)*3**(3 + 2*d) + (2**(-1 - d)*3**(1 + (3*d)/2.))/5**(d/2.) - (2**(-1 - (3*d)/2.)*3**(2 + 2*d))/5**(d/2.) - (2**(1 - d)*3**(1 + 2*d))/13**(d/2.) - 3**(1 + 2*d)/70**(d/2.)) * C**4
            + (1.5**(1 + 2*d) - 3**(1 + 2*d)/2**((5*d)/2.) - 2**(-1 - 3*d)*3**(1 + (5*d)/2.) + (2**(-1 - 2*d)*3**(1 + (5*d)/2.))/5**(d/2.) + (2**(1 - d)*3**(1 + 2*d))/7**(d/2.) - (2**(1 - d)*3**(1 + (5*d)/2.))/13**(d/2.)) * C**5
            + ((2/3.)**(-1 - (5*d)/2.) - 2**(-1 - (7*d)/2.)*3**(3*d) - 5*2**(-2 - 3*d)*3**(3*d)) * C**6)

# ------------
# Db 5
# ------------
def Db5LO(d, C):
    return ((- 2**(-d) - 6**(-d/2.)) * C
            + (2**(-d) + 3**(-d/2) - 7**(-d/2)) * C**2)


def Db5NLO(d, C):
    return ((-2**(1-d) - 2**(1 - d/2) * 3**(-d/2)) * C
            + (7 * 2**(-d)
               - 2**(1+d) * 3**(-3*d/2)
               + 7 * 3**(-d/2)
               - 2 * 7**(-d/2)
               - 2**(1+d) * 11**(-d/2)
               - 3 * 2**(1 + d) * 19**(-d/2)) * C**2
            + (2**(1-d)
               - 2**(1 - d/2)
               + 4 * 3**(1 - d/2)
               - 2**(3 + d/2) * 3**(-d)
               + 2**(2 + d/2) * 5**(-d/2)
               - 2**(2 + d/2) * 7**(-d/2)) * C**3
            + (1 + 23/3 * 2**(-1 - d/2)
               - 17 * 2**d * 3**(-1 - d)
               - 3 * 2**(1 + d) * 5**(-d/2)
               - 2**(2*d) * 3**(-d) * 5**(-d/2)
               + 2**(2*d) * 3**(1-d/2) * 7**(-d/2)
               - 1/3 * 2**(-1 + d) * 11**(-d/2)
               + 3 * 2**(1 + 2*d) * 29**(-d/2)) * C**4)

def Db5N2LO(d, C):
    return ((-3/2**d - 3**(1 - d/2.)/2**(d/2.)) * C
            + (9*2**(1 - d) + 2*3**(2 - d/2.) - (2**(1 - (3*d)/2.)*3**(1 + d))/5**(d/2.) - 3/7**(d/2.) - 3**(1 + d)/(2**d*7**(d/2.)) - 3**(1 + d)/8**d - 3**(1 + d)/(2**d*13**(d/2.)) - 3**(1 + d)/19**(d/2.) - 3**(1 + d)/31**(d/2.) - (2*3**(1 + d))/43**(d/2.) - 3**(1 + d)/55**(d/2.)) * C**2
            + (-5*2**(3 - d/2.) + (5*3**(1 + d/2.))/2**((3*d)/2.) + 3**(1 + d/2.)/2**d + 3**(1 + d)/2**((5*d)/2.) - 3**(1 + (3*d)/2.)/2**((7*d)/2.) - (2**(2 - d)*3**((3*d)/2.))/5**d - (2**(1 - d/2.)*3**(1 + d/2.))/5**(d/2.) - 3**(1 + d)/(2**((3*d)/2.)*5**(d/2.)) + (11*3**(1 + d))/(2**d*5**(d/2.)) - (2**(1 - d/2.)*3**(1 + d/2.))/7**(d/2.) + (2**(3 - d/2.)*3**(1 + d))/7**(d/2.) - 3**(2 + d)/(2**d*7**(d/2.)) - 3**(1 + (3*d)/2.)/(2**d*7**(d/2.)) - (2**(1 - d)*3**(1 + d))/11**(d/2.) - (2**(1 - (3*d)/2.)*3**(1 + (3*d)/2.))/11**(d/2.) - 3**(1 + (3*d)/2.)/(2**d*13**(d/2.)) - (2**(1 - d/2.)*3**(1 + d))/17**(d/2.) + (5*3**(2 + d))/26**(d/2.) - (2**(2 - d/2.)*3**(1 + (3*d)/2.))/29**(d/2.)) * C**3
            + (-42 - 5*2**(2 - d)*3**(1 + d/2.) + 3**(1 + d/2.)/2**((3*d)/2.) - (5*3**(1 + d))/2**((3*d)/2.) + 3**(2 + (3*d)/2.)/2**((5*d)/2.) - 3**(2 + 2*d)/2**((7*d)/2.) + 3**(2 + d)*4**(1 - d) + 3**(1 + 2*d)/5**((3*d)/2.) - 3**(1 + d)/5**d - (7*3**(1 + d))/(2**d*5**(d/2.)) + (2**(1 - d)*3**(2 + (3*d)/2.))/5**(d/2.) - (2*3**(1 + d/2.))/7**(d/2.) - 3**(1 + (3*d)/2.)/(2**d*7**(d/2.)) + 3**(1 + (3*d)/2.)/8**d - 3**(2 + (3*d)/2.)/(2**d*11**(d/2.)) - (2**(1 - 2*d)*3**(1 + 2*d))/11**(d/2.) + (2*3**(2 + d))/13**(d/2.) - 3**(1 + d)/17**(d/2.) + (2**(1 - (3*d)/2.)*3**(2 + 2*d))/19**(d/2.) + (5*3**(1 + 2*d))/(2**d*23**(d/2.)) + (2**(3 - d)*3**(1 + 2*d))/29**(d/2.) + (4*3**(2 + (3*d)/2.))/35**(d/2.) + (2**(2 - d)*3**(1 + 2*d))/35**(d/2.) - (2**(2 - d)*3**(1 + 2*d))/41**(d/2.) + (2**(1 - d)*3**(1 + 2*d))/47**(d/2.) - (2**(1 - d)*3**(1 + 2*d))/59**(d/2.) + 3**(2 + 2*d)/65**(d/2.) + 3**(2 + 2*d)/89**(d/2.) + (2*3**(1 + 2*d))/113**(d/2.) - (2*3**(1 + 2*d))/137**(d/2.) - (2*3**(1 + 2*d))/161**(d/2.) + (2*3**(1 + 2*d))/173**(d/2.) - (4*3**(1 + 2*d))/185**(d/2.) + 3**(1 + 2*d)/209**(d/2.)) * C**4
            + (-(3**(2 + d/2.)/2**(d/2.)) - 2**(2 - (3*d)/2.)*3**(1 + d) - (7*3**(1 + d))/2**d - 3**(2 + (3*d)/2.)/2**(2*d) + 3**(3 + 2*d)/2**(3*d) + 3**(2 + (5*d)/2.)/2**((7*d)/2.) - (2**(1 - d)*3**(1 + 2*d))/5**d - (2**(1 - d)*3**(1 + (3*d)/2.))/5**(d/2.) + (2**(1 - 2*d)*3**(1 + 2*d))/5**(d/2.) - (2**(1 - (3*d)/2.)*3**(2 + 2*d))/5**(d/2.) - 3**(1 + (5*d)/2.)/(2**((5*d)/2.)*5**(d/2.)) + (2**(2 - d/2.)*3**(1 + 2*d))/7**d - (2**(2 - d)*3**(1 + (3*d)/2.))/7**(d/2.) - 3**(2 + (5*d)/2.)/(2**((5*d)/2.)*7**(d/2.)) - 3**(1 + d)/10**(d/2.) + 3**(2 + 2*d)/(2**((3*d)/2.)*11**(d/2.)) - (2**(1 - 2*d)*3**(1 + (5*d)/2.))/11**(d/2.) + 3**(1 + (5*d)/2.)/(2**((5*d)/2.)*11**(d/2.)) - (2**(1 - (3*d)/2.)*3**(1 + 2*d))/13**(d/2.) - (2**(3 - d)*3**(1 + 2*d))/13**(d/2.) - (2**(1 - 2*d)*3**(1 + (5*d)/2.))/13**(d/2.) - (2**(1 - d/2.)*3**(1 + (3*d)/2.))/17**(d/2.) + (2**(1 - d)*3**(1 + 2*d))/17**(d/2.) + (2**(1 - 2*d)*3**(1 + (5*d)/2.))/17**(d/2.) + (2**(1 - d)*3**(1 + 2*d))/19**(d/2.) + (2**(2 - (3*d)/2.)*3**(2 + (5*d)/2.))/19**(d/2.) + (2**(1 - d)*3**(1 + 2*d))/23**(d/2.) + (5*3**(1 + (5*d)/2.))/(2**d*23**(d/2.)) - (2**(1 - (3*d)/2.)*3**(1 + (5*d)/2.))/29**(d/2.) + (2**(1 - d)*3**(1 + (5*d)/2.))/29**(d/2.) + (2**(1 - (3*d)/2.)*3**(1 + (5*d)/2.))/31**(d/2.) + (2**(2 - d)*3**(1 + (5*d)/2.))/35**(d/2.) - (2**(2 - d/2.)*3**(1 + 2*d))/41**(d/2.) + (2**(2 - d/2.)*3**(1 + 2*d))/43**(d/2.) - (2**(1 - d/2.)*3**(1 + 2*d))/47**(d/2.) + (2**(2 - d)*3**(1 + (5*d)/2.))/47**(d/2.) + 3**(2 + 2*d)/58**(d/2.) - (2**(1 - d)*3**(1 + (5*d)/2.))/59**(d/2.) - (2**(1 - d)*3**(1 + (5*d)/2.))/71**(d/2.) - 3**(1 + (5*d)/2.)/(2**d*77**(d/2.)) - 3**(1 + 2*d)/110**(d/2.) + 3**(1 + (5*d)/2.)/230**(d/2.) + 3**(1 + (5*d)/2.)/290**(d/2.)) * C**5
            + ((27/22)**d - 3**(1 + d)/2**d - 3**(1 + (3*d)/2.)/2**((3*d)/2.) - 2**(2 - (5*d)/2.)*3**(1 + 2*d) + 2**(1 - (7*d)/2.)*3**(1 + 3*d) + 3**((3*d)/2.)/4**d - 3**(1 + 2*d)/4**d - 3**(1 + 2*d)/(2**((3*d)/2.)*5**(d/2.)) + 3**(1 + (5*d)/2.)/(4**d*5**(d/2.)) + (4*3**(1 + 3*d))/7**((3*d)/2.) + 3**(1 + 2*d)/(2**d*7**(d/2.)) - 3**(1 + (5*d)/2.)/8**d + 3**(1 + 3*d)/(5**(d/2.)*8**d) - 3**(1 + (5*d)/2.)/10**d + 3**(1 + 2*d)/(2**d*11**(d/2.)) + 3**(1 + (5*d)/2.)/(2**((3*d)/2.)*11**(d/2.)) + 3**(2 + 3*d)/(2**((5*d)/2.)*11**(d/2.)) + 3**(1 + (3*d)/2.)/13**(d/2.) - (2**(2 - d)*3**(1 + (5*d)/2.))/13**(d/2.) + 3**(1 + (5*d)/2.)/(2**d*17**(d/2.)) + (2**(1 - d)*3**(1 + (5*d)/2.))/19**(d/2.) - 27**d/(5**d*7**(d/2.)) + (2**(2 - d)*3**(1 + 3*d))/47**(d/2.) - (2**(1 - d)*3**(1 + 3*d))/71**(d/2.) + (2*3**(1 + 3*d))/271**(d/2.) - 3**(2 + 3*d)/295**(d/2.) - (2*3**(1 + 3*d))/367**(d/2.) - (2*3**(1 + 3*d))/391**(d/2.) + 3**(1 + 3*d)/403**(d/2.) - (2*3**(1 + 3*d))/415**(d/2.)) * C**6)

==> anc/DbnFunc.py <==
# /usr/bin/python3

import numpy as np

from DbnFormulas import *
from CFormulas import *

def DeltaB(n, d, db2, order):
    """Return Db(n) in d-Dim at given order with Db2

    n[int]: Order of virial coefficient, 3, 4, 5
    d[float,int]: Dimension, could be int or float
    db2[float, int, list, array]: input Db2
    order[int]: the order of approximation, 0 for LO, 1 for NLO and 2 for N2LO
    """
    DbnFunctions = [[Db3LO, Db3NLO, Db3N2LO],
                    [Db4LO, Db4NLO, Db4N2LO],
                    [Db5LO, Db5NLO, Db5N2LO]]
    CFunctions = [C_LO, C_NLO, C_N2LO]

    if isinstance(db2, (list, tuple)):
        db2 = np.array(db2) 

    if n not in [3, 4, 5]:
        raise ValueError("Input n must be an integre: 3, 4 or 5")
    if order not in [0, 1, 2]:
        raise ValueError("Input order must be an integer: 0, 1 or 2")

    DbnFunc = DbnFunctions[n-3][order]
    C = CFunctions[order](d, db2)
    return DbnFunc(d, C)

def Db2Exact(d, l):
    """Return exact value of Db2 for dimension d with coupling l

    In 1D: l is lambda_1 as shown in paper
    In 2D: l is lambda_2^ 2
    In 3D: l is - lambda_3 for convenience of attracting coupling
    """
    if isinstance(l, (list, tuple)):
        l = np.array(l)
    elif isinstance(l, (float, int, np.ndarray)):
        pass
    else:
        raise TypeError("Input l must be a int, float, list, tuple or numpy.array")

    Db2ExactFunctions = [Db2Exact1D, Db2Exact2D, Db2Exact3D]
    if d in [1, 2, 3]:
        return Db2ExactFunctions[d-1](l)
    else:
        raise ValueError("Input d must be 1, 2 or 3")


==> anc/Example.py <==
# Example of using DbnFunc for Virial Coefficient claculation

from DbnFunc import DeltaB, Db2Exact
import numpy as np

# Example in 3D for Db 3
print(DeltaB(4, 3, 1/np.sqrt(2), 2)) # Db4 in 3D at N2LO with Db2 = 1/sqrt(2)
print(DeltaB(4, 3, [1/np.sqrt(2), 2], 2)) # the interface also takes list of Db2 as argument

# Example for Db2 at unitarity
# The coupling l could be integer, float, list, tuple or np.ndarray
print(Db2Exact(3, [0, 0.2]))
print(Db2Exact(3, 0))

==> anc/README.txt <==
Supplemental Materials

Data files
-----------
The data files dbn-1d.dat, dbn-2d.dat, and dbn-3d.dat contain numerical values of the virial coefficients obtained after extrapolation to the continuous-time limit. In each file, the first line shows the headings for each column. The error column in each case represents the extrapolation uncertainty.

In 1D and 2D, every column has been scaled by the exponential factor exp(-q*beta*eB), where q is the maximum number of up-down pairs available in each subspace (see main text). For example: Db2 is actually shown as exp(-beta*eB)*Db2, Db31 is shown as exp(-beta*eB)*Db31, and Db22 is shown as exp(-2*beta*eB)*Db22.


Python code
------------
DbnFunc.py, CFormulas.py, and DbnFormulas.py should be in the same directory as the code using them.
An example is given in Example.py.

The code DbnFunc.py is written in Python and can be imported from other Python codes.
It contains two functions:

	- Deltab(n , d, db2, order)

		Output: Interaction change in the virial coefficient

		Input: 
			n: order in the virial expansion (3,4,5);

			d: spatial dimension (arbitrary);

			db2: value of the change in the second-order virial coefficient at the 
			     desired interaction strength (see Db2Exact below);
			     This argument supports lists.

			order: order in the semiclassical approximation (0: LO; 1: NLO; 2: N2LO).


	- Db2Exact(d, l)

		Output: Interaction change in the second-order virial coefficient, via Beth-Uhlenbeck formula,
			for systems with attractive, contact interactions.
	
		Input: 
			d: spatial dimension (1,2,3);
		
			l: dimensionless coupling, as follows (see paper for meaning of lambda_1, lambda_2, lambda_3 ):

				In d=1, l = lambda_1
				In d=2, l = (lambda_2)^2
				In d=3, l = -lambda_3	 (i.e., unitarity is at lambda_3 = 0)

			   This argument supports lists.



Enjoy!

Y. Hou.
J. E. Drut
	
-----------------

==> anc/dbn-1d.dat <==
#   NOTE all values are scaled by the exponential factor exp(q*beta*eB)
#	Db2	Db21_Avg	Db21_Err	Db31_Avg	Db31_Err	Db22_Avg	Db22_Err	Db41_Avg	Db41_Err	Db32_Avg	Db32_Err
1.80601e-03	-1.27655e-03	1.01898e-09	1.04215e-03	1.51071e-09	8.99280e-04	1.97754e-09	-9.02448e-04	9.88732e-09	-7.31969e-04	9.41057e-09
3.62633e-03	-2.56220e-03	3.88375e-09	2.09142e-03	6.15283e-09	1.79808e-03	9.12205e-09	-1.81101e-03	6.42289e-08	-1.45909e-03	6.00370e-08
5.46087e-03	-3.85690e-03	8.29276e-09	3.14777e-03	1.45152e-08	2.69608e-03	1.94891e-08	-2.72543e-03	1.27255e-08	-2.18086e-03	3.19333e-08
7.30956e-03	-5.16055e-03	1.52525e-08	4.21112e-03	2.46550e-08	3.59298e-03	3.16465e-08	-3.64590e-03	8.47778e-08	-2.89708e-03	4.98568e-08
9.17232e-03	-6.47310e-03	2.39344e-08	5.28141e-03	3.76758e-08	4.48847e-03	5.16884e-08	-4.57209e-03	2.02925e-08	-3.60731e-03	2.93479e-08
1.10491e-02	-7.79447e-03	3.42648e-08	6.35857e-03	5.35127e-08	5.38223e-03	7.25561e-08	-5.50417e-03	3.09033e-08	-4.31128e-03	4.13389e-08
1.29397e-02	-9.12457e-03	4.74528e-08	7.44254e-03	7.41216e-08	6.27394e-03	9.93225e-08	-6.44199e-03	4.07240e-08	-5.00863e-03	7.73075e-08
1.48442e-02	-1.04633e-02	6.22638e-08	8.53325e-03	9.62688e-08	7.16329e-03	1.30545e-07	-7.38562e-03	1.77655e-07	-5.69897e-03	7.98730e-08
1.67624e-02	-1.18107e-02	7.97354e-08	9.63063e-03	1.26645e-07	8.04997e-03	1.67579e-07	-8.33472e-03	1.63739e-07	-6.38202e-03	1.26866e-07
1.86943e-02	-1.31666e-02	9.89116e-08	1.07346e-02	1.52712e-07	8.93363e-03	2.03449e-07	-9.28932e-03	9.07868e-08	-7.05734e-03	1.07725e-07
2.06397e-02	-1.45308e-02	1.20975e-07	1.18451e-02	1.87612e-07	9.81398e-03	2.47171e-07	-1.02496e-02	2.14984e-07	-7.72479e-03	2.43228e-07
2.25986e-02	-1.59035e-02	1.45401e-07	1.29621e-02	2.36791e-07	1.06907e-02	3.07346e-07	-1.12151e-02	1.40103e-07	-8.38376e-03	2.62248e-07
2.45709e-02	-1.72844e-02	1.72671e-07	1.40854e-02	2.71930e-07	1.15634e-02	3.49749e-07	-1.21864e-02	4.48135e-07	-9.03399e-03	2.32347e-07
2.65564e-02	-1.86734e-02	2.01261e-07	1.52151e-02	3.12232e-07	1.24319e-02	4.07472e-07	-1.31624e-02	1.76607e-07	-9.67517e-03	2.04550e-07
2.85551e-02	-2.00706e-02	2.31882e-07	1.63510e-02	3.72299e-07	1.32957e-02	4.72459e-07	-1.41442e-02	4.60319e-07	-1.03071e-02	3.25760e-07
3.05669e-02	-2.14758e-02	2.68515e-07	1.74931e-02	4.20825e-07	1.41546e-02	5.35591e-07	-1.51307e-02	2.50990e-07	-1.09292e-02	2.79198e-07
3.25917e-02	-2.28888e-02	3.05448e-07	1.86412e-02	4.85172e-07	1.50082e-02	6.10689e-07	-1.61228e-02	6.00036e-07	-1.15412e-02	3.16920e-07
3.46294e-02	-2.43097e-02	3.43162e-07	1.97954e-02	5.37068e-07	1.58563e-02	6.79876e-07	-1.71193e-02	3.05584e-07	-1.21429e-02	3.63611e-07
3.66799e-02	-2.57384e-02	3.85525e-07	2.09555e-02	6.04373e-07	1.66984e-02	7.59727e-07	-1.81212e-02	4.27419e-07	-1.27339e-02	5.07727e-07
3.87431e-02	-2.71747e-02	4.31322e-07	2.21214e-02	6.65873e-07	1.75342e-02	8.43715e-07	-1.91278e-02	3.70916e-07	-1.33136e-02	4.01449e-07
4.08188e-02	-2.86185e-02	4.80032e-07	2.32931e-02	7.39829e-07	1.83635e-02	9.33633e-07	-2.01394e-02	4.36643e-07	-1.38819e-02	4.39552e-07
4.29070e-02	-3.00698e-02	5.27346e-07	2.44706e-02	8.28968e-07	1.91859e-02	1.02844e-06	-2.11556e-02	4.55747e-07	-1.44385e-02	4.80372e-07
4.50076e-02	-3.15285e-02	5.79131e-07	2.56536e-02	9.04285e-07	2.00011e-02	1.12790e-06	-2.21767e-02	7.02369e-07	-1.49830e-02	6.31937e-07
4.71204e-02	-3.29945e-02	6.38858e-07	2.68421e-02	9.98337e-07	2.08087e-02	1.23426e-06	-2.32024e-02	8.27123e-07	-1.55150e-02	6.38940e-07
4.92454e-02	-3.44676e-02	6.99817e-07	2.80361e-02	1.10478e-06	2.16085e-02	1.34599e-06	-2.42321e-02	7.55112e-07	-1.60342e-02	6.16369e-07
5.13824e-02	-3.59478e-02	7.63470e-07	2.92355e-02	1.19876e-06	2.24001e-02	1.46396e-06	-2.52668e-02	7.53880e-07	-1.65405e-02	7.08060e-07
5.35313e-02	-3.74350e-02	8.27319e-07	3.04401e-02	1.29987e-06	2.31831e-02	1.58729e-06	-2.63057e-02	8.23546e-07	-1.70332e-02	7.15208e-07
5.56920e-02	-3.89291e-02	9.00696e-07	3.16499e-02	1.40118e-06	2.39573e-02	1.71701e-06	-2.73494e-02	1.30148e-06	-1.75126e-02	1.04247e-06
5.78644e-02	-4.04300e-02	9.71385e-07	3.28648e-02	1.51848e-06	2.47223e-02	1.85209e-06	-2.83966e-02	1.12990e-06	-1.79775e-02	9.98214e-07
6.00483e-02	-4.19376e-02	1.04587e-06	3.40848e-02	1.64005e-06	2.54779e-02	1.99641e-06	-2.94480e-02	9.64787e-07	-1.84279e-02	8.80296e-07
6.22437e-02	-4.34517e-02	1.12843e-06	3.53097e-02	1.76972e-06	2.62236e-02	2.14755e-06	-3.05036e-02	1.01231e-06	-1.88638e-02	9.41446e-07
6.44504e-02	-4.49723e-02	1.21057e-06	3.65394e-02	1.90319e-06	2.69592e-02	2.30173e-06	-3.15635e-02	1.22982e-06	-1.92847e-02	1.00419e-06
6.66683e-02	-4.64993e-02	1.29640e-06	3.77739e-02	2.04507e-06	2.76843e-02	2.46383e-06	-3.26270e-02	1.24480e-06	-1.96904e-02	1.17533e-06
6.88973e-02	-4.80326e-02	1.38859e-06	3.90130e-02	2.19146e-06	2.83987e-02	2.63150e-06	-3.36949e-02	1.80244e-06	-2.00802e-02	1.22953e-06
7.11373e-02	-4.95720e-02	1.48408e-06	4.02567e-02	2.34541e-06	2.91020e-02	2.80676e-06	-3.47664e-02	2.12438e-06	-2.04544e-02	1.50103e-06
7.33881e-02	-5.11175e-02	1.58252e-06	4.15049e-02	2.50597e-06	2.97940e-02	2.98948e-06	-3.58404e-02	1.37175e-06	-2.08117e-02	1.28570e-06
7.56496e-02	-5.26690e-02	1.68527e-06	4.27575e-02	2.67185e-06	3.04742e-02	3.17882e-06	-3.69199e-02	2.51613e-06	-2.11529e-02	1.43977e-06
7.79216e-02	-5.42263e-02	1.79295e-06	4.40144e-02	2.84786e-06	3.11424e-02	3.37665e-06	-3.80008e-02	1.55153e-06	-2.14772e-02	1.44871e-06
8.02041e-02	-5.57893e-02	1.90287e-06	4.52755e-02	3.02859e-06	3.17984e-02	3.58221e-06	-3.90863e-02	1.72048e-06	-2.17847e-02	1.53589e-06
8.24969e-02	-5.73580e-02	2.01850e-06	4.65407e-02	3.21663e-06	3.24417e-02	3.79567e-06	-4.01750e-02	1.74890e-06	-2.20745e-02	1.66637e-06
8.47999e-02	-5.89322e-02	2.13972e-06	4.78099e-02	3.41189e-06	3.30723e-02	3.99709e-06	-4.12672e-02	1.96367e-06	-2.23463e-02	1.77282e-06
8.71129e-02	-6.05117e-02	2.26421e-06	4.90831e-02	3.61552e-06	3.36893e-02	4.24004e-06	-4.23623e-02	1.95154e-06	-2.26006e-02	1.88337e-06
8.94358e-02	-6.20966e-02	2.39536e-06	5.03601e-02	3.82636e-06	3.42931e-02	4.48885e-06	-4.34606e-02	2.05958e-06	-2.28365e-02	2.06345e-06
9.17685e-02	-6.36867e-02	2.53180e-06	5.16408e-02	4.04470e-06	3.48832e-02	4.71666e-06	-4.45620e-02	2.17272e-06	-2.30536e-02	2.19969e-06
9.41109e-02	-6.52819e-02	2.67294e-06	5.29251e-02	4.26965e-06	3.54588e-02	4.99092e-06	-4.56679e-02	3.94724e-06	-2.32523e-02	2.43247e-06
9.64627e-02	-6.68820e-02	2.81914e-06	5.42131e-02	4.49001e-06	3.60205e-02	5.27348e-06	-4.67736e-02	2.57893e-06	-2.34318e-02	2.59250e-06
9.88240e-02	-6.84870e-02	2.97069e-06	5.55044e-02	4.73165e-06	3.65674e-02	5.52979e-06	-4.78833e-02	2.54293e-06	-2.35915e-02	2.90210e-06
1.01194e-01	-7.00966e-02	3.12708e-06	5.67992e-02	4.98547e-06	3.70991e-02	5.84336e-06	-4.89959e-02	2.67605e-06	-2.37322e-02	3.26620e-06
1.03574e-01	-7.17110e-02	3.27984e-06	5.80972e-02	5.24384e-06	3.76161e-02	6.16642e-06	-5.01111e-02	2.80748e-06	-2.38535e-02	3.70080e-06
1.05962e-01	-7.33298e-02	3.44689e-06	5.93983e-02	5.51235e-06	3.81173e-02	6.45458e-06	-5.12288e-02	2.94809e-06	-2.39545e-02	4.13793e-06
1.08360e-01	-7.49530e-02	3.61924e-06	6.07025e-02	5.78945e-06	3.86026e-02	6.81347e-06	-5.23488e-02	3.08670e-06	-2.40347e-02	4.78912e-06
1.10766e-01	-7.65805e-02	3.79755e-06	6.20096e-02	6.07572e-06	3.90724e-02	7.18794e-06	-5.34713e-02	3.23828e-06	-2.40933e-02	5.59939e-06
1.13180e-01	-7.82122e-02	3.98109e-06	6.33197e-02	6.37226e-06	3.95255e-02	7.51122e-06	-5.45959e-02	3.39033e-06	-2.41297e-02	6.40206e-06
1.15603e-01	-7.98478e-02	4.17098e-06	6.46324e-02	6.67611e-06	3.99620e-02	7.92879e-06	-5.57227e-02	3.54662e-06	-2.41450e-02	6.98081e-06
1.18034e-01	-8.14874e-02	4.36592e-06	6.59478e-02	6.99279e-06	4.03822e-02	8.36706e-06	-5.68516e-02	3.70828e-06	-2.41453e-02	8.84758e-06
1.20473e-01	-8.31308e-02	4.56838e-06	6.72658e-02	7.31752e-06	4.07851e-02	8.72855e-06	-5.79827e-02	4.09145e-06	-2.41253e-02	1.05520e-05
1.22920e-01	-8.47779e-02	4.77591e-06	6.85863e-02	7.65267e-06	4.11703e-02	9.22027e-06	-5.91155e-02	4.31217e-06	-2.40831e-02	1.16523e-05
1.25375e-01	-8.64285e-02	4.98972e-06	6.99090e-02	7.99572e-06	4.15385e-02	9.73899e-06	-6.02498e-02	4.21807e-06	-2.40185e-02	1.22190e-05
1.27837e-01	-8.80826e-02	5.21090e-06	7.12341e-02	8.35490e-06	4.18893e-02	1.02186e-05	-6.13860e-02	4.39764e-06	-2.39313e-02	1.23215e-05
1.30307e-01	-8.97399e-02	5.43752e-06	7.25613e-02	8.72013e-06	4.22211e-02	1.07221e-05	-6.25239e-02	4.58397e-06	-2.38213e-02	1.20283e-05
1.32784e-01	-9.14005e-02	5.67164e-06	7.38905e-02	9.09486e-06	4.25350e-02	1.13428e-05	-6.36633e-02	4.77574e-06	-2.36883e-02	1.14068e-05
1.35269e-01	-9.30642e-02	5.91232e-06	7.52217e-02	9.48555e-06	4.28307e-02	1.20053e-05	-6.48042e-02	4.96913e-06	-2.35324e-02	1.05232e-05
1.37760e-01	-9.47308e-02	6.15885e-06	7.65547e-02	9.88290e-06	4.31082e-02	1.27118e-05	-6.59464e-02	5.17548e-06	-2.33533e-02	9.44282e-06
1.40258e-01	-9.64002e-02	6.41375e-06	7.78895e-02	1.02950e-05	4.33660e-02	1.32071e-05	-6.70898e-02	5.38003e-06	-2.31510e-02	8.22957e-06
1.42763e-01	-9.80723e-02	6.67496e-06	7.92259e-02	1.07155e-05	4.36045e-02	1.40052e-05	-6.82359e-02	7.00103e-06	-2.29254e-02	6.94627e-06
1.45275e-01	-9.97471e-02	6.94207e-06	8.05639e-02	1.11483e-05	4.38239e-02	1.48595e-05	-6.93802e-02	5.80956e-06	-2.26764e-02	5.65445e-06
1.47793e-01	-1.01424e-01	7.21842e-06	8.19032e-02	1.15943e-05	4.40240e-02	1.57767e-05	-7.05269e-02	6.03077e-06	-2.24040e-02	4.41441e-06
1.50317e-01	-1.03104e-01	7.50196e-06	8.32439e-02	1.20543e-05	4.42044e-02	1.67618e-05	-7.16745e-02	6.26233e-06	-2.21082e-02	3.28509e-06
1.52847e-01	-1.04786e-01	7.79365e-06	8.45859e-02	1.25236e-05	4.43650e-02	1.78174e-05	-7.28229e-02	6.49761e-06	-2.17890e-02	2.32414e-06
1.55384e-01	-1.06469e-01	8.09260e-06	8.59289e-02	1.30072e-05	4.45054e-02	1.89495e-05	-7.39720e-02	6.73740e-06	-2.14464e-02	1.58782e-06
1.57926e-01	-1.08155e-01	8.39885e-06	8.72730e-02	1.35036e-05	4.46254e-02	2.01573e-05	-7.51218e-02	6.98649e-06	-2.10804e-02	1.13099e-06
1.60473e-01	-1.09843e-01	8.71292e-06	8.86180e-02	1.40121e-05	4.47248e-02	2.14394e-05	-7.62721e-02	7.23241e-06	-2.06909e-02	1.11382e-06
1.63027e-01	-1.11532e-01	9.03510e-06	8.99638e-02	1.45331e-05	4.48034e-02	2.27857e-05	-7.74228e-02	7.49324e-06	-2.02776e-02	1.72478e-06
1.65585e-01	-1.13223e-01	9.36619e-06	9.13102e-02	1.50683e-05	4.48610e-02	2.41740e-05	-7.85739e-02	7.75661e-06	-1.98406e-02	2.22865e-06
1.68149e-01	-1.14916e-01	9.70572e-06	9.26573e-02	1.56193e-05	4.48975e-02	2.55594e-05	-7.97252e-02	8.02797e-06	-1.93790e-02	3.02815e-06
1.70717e-01	-1.16609e-01	1.00529e-05	9.40049e-02	1.61809e-05	4.49132e-02	2.68574e-05	-8.08767e-02	8.30075e-06	-1.88937e-02	3.25042e-06
1.73291e-01	-1.18305e-01	1.04094e-05	9.53529e-02	1.67609e-05	4.49087e-02	2.79193e-05	-8.20283e-02	8.58650e-06	-1.83842e-02	3.63350e-06
1.75869e-01	-1.20001e-01	1.07749e-05	9.67012e-02	1.73504e-05	4.48819e-02	3.16746e-05	-8.31799e-02	8.88630e-06	-1.78499e-02	4.01139e-06
1.78452e-01	-1.21698e-01	1.11485e-05	9.80496e-02	1.79585e-05	4.48311e-02	3.35323e-05	-8.43314e-02	9.17646e-06	-1.72912e-02	4.44014e-06
1.81039e-01	-1.23396e-01	1.15319e-05	9.93982e-02	1.85791e-05	4.47616e-02	3.45705e-05	-8.54827e-02	9.46448e-06	-1.67078e-02	4.93616e-06
1.83630e-01	-1.25094e-01	1.19236e-05	1.00747e-01	1.92149e-05	4.46714e-02	4.03307e-05	-8.66337e-02	9.77921e-06	-1.60998e-02	5.74033e-06
1.86225e-01	-1.26794e-01	1.23248e-05	1.02095e-01	1.98670e-05	4.45533e-02	4.02820e-05	-8.77843e-02	1.01017e-05	-1.54679e-02	5.78727e-06
1.88824e-01	-1.28493e-01	1.27370e-05	1.03443e-01	2.05352e-05	4.44211e-02	4.44693e-05	-8.89345e-02	1.04325e-05	-1.48104e-02	6.77182e-06
1.91427e-01	-1.30194e-01	1.31575e-05	1.04791e-01	2.12198e-05	4.42562e-02	4.17418e-05	-9.00841e-02	1.07613e-05	-1.41292e-02	6.77151e-06
1.94034e-01	-1.31894e-01	1.35873e-05	1.06138e-01	2.19179e-05	4.40799e-02	4.93740e-05	-9.12331e-02	1.10977e-05	-1.34228e-02	7.34650e-06
1.96643e-01	-1.33594e-01	1.40273e-05	1.07485e-01	2.26341e-05	4.38678e-02	2.42638e-05	-9.23814e-02	1.14448e-05	-1.26908e-02	9.08601e-06
1.99256e-01	-1.35295e-01	1.44769e-05	1.08832e-01	2.33640e-05	4.36162e-02	1.54786e-05	-9.35288e-02	1.17955e-05	-1.19360e-02	8.85122e-06
2.01872e-01	-1.36995e-01	1.49380e-05	1.10177e-01	2.41122e-05	4.33588e-02	1.04298e-05	-9.46753e-02	1.21610e-05	-1.11550e-02	1.01549e-05
2.04492e-01	-1.38695e-01	1.54101e-05	1.11522e-01	2.48794e-05	4.30961e-02	9.70195e-06	-9.58208e-02	1.25342e-05	-1.03511e-02	9.74699e-06
2.07113e-01	-1.40395e-01	1.58909e-05	1.12865e-01	2.56632e-05	4.28291e-02	1.37309e-05	-9.69652e-02	1.29081e-05	-9.52062e-03	1.15265e-05
2.09738e-01	-1.42094e-01	1.63836e-05	1.14208e-01	2.64666e-05	4.25383e-02	1.80492e-05	-9.81084e-02	1.32773e-05	-8.66577e-03	1.27748e-05
2.12365e-01	-1.43792e-01	1.68870e-05	1.15549e-01	2.72831e-05	4.22191e-02	2.16168e-05	-9.92504e-02	1.36775e-05	-7.78850e-03	1.20516e-05
2.14994e-01	-1.45490e-01	1.74002e-05	1.16889e-01	2.81212e-05	4.18722e-02	2.44620e-05	-1.00391e-01	1.40786e-05	-6.88436e-03	1.37484e-05
2.17625e-01	-1.47187e-01	1.79257e-05	1.18228e-01	2.89763e-05	4.14988e-02	2.66128e-05	-1.01530e-01	1.44776e-05	-5.95759e-03	1.36369e-05
2.20258e-01	-1.48883e-01	1.84627e-05	1.19566e-01	2.98503e-05	4.10997e-02	2.80970e-05	-1.02668e-01	1.48999e-05	-5.00534e-03	1.46175e-05
2.22893e-01	-1.50578e-01	1.90100e-05	1.20902e-01	3.07447e-05	4.06758e-02	2.89419e-05	-1.03804e-01	1.53168e-05	-4.02946e-03	1.48743e-05
2.25530e-01	-1.52271e-01	1.95710e-05	1.22236e-01	3.16581e-05	4.02282e-02	2.91747e-05	-1.04938e-01	1.57638e-05	-3.02799e-03	1.64619e-05
2.28168e-01	-1.53963e-01	2.01424e-05	1.23568e-01	3.25864e-05	3.97576e-02	2.88220e-05	-1.06071e-01	1.61880e-05	-2.00327e-03	1.71061e-05
2.30807e-01	-1.55654e-01	2.07272e-05	1.24899e-01	3.35382e-05	3.92650e-02	2.79105e-05	-1.07201e-01	1.66450e-05	-9.54535e-04	1.76731e-05
2.33447e-01	-1.57343e-01	2.13231e-05	1.26227e-01	3.45083e-05	3.87513e-02	2.64661e-05	-1.08330e-01	1.71003e-05	1.17775e-04	1.78688e-05
2.36089e-01	-1.59030e-01	2.19313e-05	1.27554e-01	3.55052e-05	3.82174e-02	2.45146e-05	-1.09456e-01	1.75733e-05	1.21485e-03	1.89497e-05
2.38731e-01	-1.60716e-01	2.25509e-05	1.28878e-01	3.65158e-05	3.76627e-02	2.18596e-05	-1.10581e-01	1.80508e-05	2.33822e-03	2.24709e-05
2.41374e-01	-1.62399e-01	2.31837e-05	1.30200e-01	3.75491e-05	3.70830e-02	1.83543e-05	-1.11703e-01	1.85339e-05	3.48013e-03	2.08500e-05
2.44018e-01	-1.64080e-01	2.38324e-05	1.31520e-01	3.86037e-05	3.64803e-02	1.59763e-05	-1.12823e-01	1.89758e-05	4.65078e-03	2.44028e-05
2.46662e-01	-1.65760e-01	2.44910e-05	1.32837e-01	3.96833e-05	3.58535e-02	1.32202e-05	-1.13941e-01	1.93855e-05	5.83961e-03	2.26941e-05
2.49306e-01	-1.67436e-01	2.51629e-05	1.34152e-01	4.07840e-05	3.52040e-02	1.04766e-05	-1.15056e-01	1.99006e-05	7.05745e-03	2.66785e-05
2.51950e-01	-1.69111e-01	2.58471e-05	1.35464e-01	4.19029e-05	3.45326e-02	7.90018e-06	-1.16169e-01	2.04097e-05	8.29266e-03	2.48876e-05
2.54594e-01	-1.70783e-01	2.65498e-05	1.36773e-01	4.30483e-05	3.38379e-02	7.08692e-06	-1.17279e-01	2.09437e-05	9.55484e-03	2.70420e-05
2.57238e-01	-1.72452e-01	2.72611e-05	1.38080e-01	4.42118e-05	3.31177e-02	7.05946e-06	-1.18386e-01	2.14977e-05	1.08381e-02	2.74186e-05
2.59881e-01	-1.74118e-01	2.79896e-05	1.39383e-01	4.53991e-05	3.23765e-02	7.25729e-06	-1.19491e-01	2.20264e-05	1.21458e-02	2.94223e-05
2.62524e-01	-1.75782e-01	2.87292e-05	1.40684e-01	4.66135e-05	3.16129e-02	7.73423e-06	-1.20592e-01	2.26091e-05	1.34742e-02	2.96907e-05
2.65166e-01	-1.77442e-01	2.94886e-05	1.41981e-01	4.77645e-05	3.08278e-02	9.81612e-06	-1.21691e-01	2.31720e-05	1.48270e-02	3.19661e-05
2.67807e-01	-1.79099e-01	3.02558e-05	1.43276e-01	4.88651e-05	3.00209e-02	1.17977e-05	-1.22787e-01	2.37531e-05	1.62001e-02	3.23349e-05
2.70447e-01	-1.80753e-01	3.10420e-05	1.44567e-01	4.99888e-05	2.91918e-02	1.37188e-05	-1.23879e-01	2.43346e-05	1.75983e-02	3.58418e-05
2.73086e-01	-1.82404e-01	3.18416e-05	1.45855e-01	5.12773e-05	2.83406e-02	1.55286e-05	-1.24969e-01	2.49502e-05	1.90142e-02	3.51529e-05
2.75723e-01	-1.84051e-01	3.26574e-05	1.47139e-01	5.25991e-05	2.74674e-02	1.72960e-05	-1.26055e-01	2.55494e-05	2.04538e-02	3.66298e-05
2.78359e-01	-1.85695e-01	3.34780e-05	1.48420e-01	5.39477e-05	2.65726e-02	1.89867e-05	-1.27138e-01	2.61866e-05	2.19149e-02	3.81749e-05
2.80994e-01	-1.87335e-01	3.42103e-05	1.49697e-01	5.53225e-05	2.56560e-02	2.10510e-05	-1.28217e-01	2.68205e-05	2.34003e-02	4.27125e-05
2.83626e-01	-1.88971e-01	3.49671e-05	1.50970e-01	5.67278e-05	2.47169e-02	2.27318e-05	-1.29293e-01	2.74781e-05	2.49007e-02	4.13846e-05
2.86257e-01	-1.90604e-01	3.58381e-05	1.52240e-01	5.81483e-05	2.37573e-02	2.42925e-05	-1.30365e-01	2.81321e-05	2.64249e-02	4.30266e-05
2.88886e-01	-1.92232e-01	3.67290e-05	1.53505e-01	5.96068e-05	2.27755e-02	2.62192e-05	-1.31433e-01	2.87923e-05	2.79697e-02	4.46945e-05
2.91512e-01	-1.93856e-01	3.76372e-05	1.54767e-01	6.10918e-05	2.17731e-02	2.80404e-05	-1.32498e-01	2.94609e-05	2.95360e-02	4.75171e-05
2.94136e-01	-1.95477e-01	3.85558e-05	1.56024e-01	6.25963e-05	2.07491e-02	2.96768e-05	-1.33559e-01	3.01625e-05	3.11202e-02	4.80950e-05
2.96757e-01	-1.97092e-01	3.94926e-05	1.57278e-01	6.41326e-05	1.97041e-02	3.16422e-05	-1.34616e-01	3.08612e-05	3.27255e-02	4.98945e-05
2.99376e-01	-1.98704e-01	4.04483e-05	1.58527e-01	6.56940e-05	1.86386e-02	3.35002e-05	-1.35669e-01	3.15779e-05	3.43503e-02	5.16517e-05
3.01991e-01	-2.00310e-01	4.14171e-05	1.59771e-01	6.72869e-05	1.75524e-02	3.53570e-05	-1.36719e-01	3.23091e-05	3.59946e-02	5.35950e-05
3.04604e-01	-2.01912e-01	4.24105e-05	1.61011e-01	6.89078e-05	1.64454e-02	3.73913e-05	-1.37763e-01	3.30467e-05	3.76581e-02	5.55458e-05
3.07214e-01	-2.03510e-01	4.34153e-05	1.62247e-01	7.05629e-05	1.53182e-02	3.90973e-05	-1.38804e-01	3.37929e-05	3.93405e-02	5.75865e-05
3.09820e-01	-2.05102e-01	4.44401e-05	1.63478e-01	7.22386e-05	1.41710e-02	4.09630e-05	-1.39841e-01	3.45557e-05	4.10414e-02	5.96906e-05
3.12423e-01	-2.06690e-01	4.54848e-05	1.64704e-01	7.39504e-05	1.30035e-02	4.30684e-05	-1.40873e-01	3.53463e-05	4.27607e-02	6.17642e-05
3.15023e-01	-2.08272e-01	4.65418e-05	1.65926e-01	7.56844e-05	1.18163e-02	4.50865e-05	-1.41901e-01	3.61303e-05	4.44981e-02	6.40356e-05
3.17618e-01	-2.09849e-01	4.76227e-05	1.67143e-01	7.74572e-05	1.06093e-02	4.71507e-05	-1.42924e-01	3.69490e-05	4.62546e-02	6.75647e-05
3.20210e-01	-2.11421e-01	4.87182e-05	1.68355e-01	7.92573e-05	9.38307e-03	4.91913e-05	-1.43943e-01	3.77504e-05	4.80270e-02	6.96493e-05
3.22798e-01	-2.12988e-01	4.98334e-05	1.69561e-01	8.10927e-05	8.13748e-03	5.12993e-05	-1.44957e-01	3.86024e-05	4.98158e-02	7.09379e-05
3.25382e-01	-2.14549e-01	5.09732e-05	1.70763e-01	8.29549e-05	6.87271e-03	5.35934e-05	-1.45967e-01	3.94379e-05	5.16226e-02	7.33658e-05
3.27962e-01	-2.16105e-01	5.21248e-05	1.71960e-01	8.48572e-05	5.58898e-03	5.59314e-05	-1.46972e-01	4.02933e-05	5.34483e-02	7.81491e-05
3.30537e-01	-2.17654e-01	5.33004e-05	1.73151e-01	8.67810e-05	4.28668e-03	5.82236e-05	-1.47972e-01	4.11485e-05	5.52869e-02	7.96011e-05
3.33107e-01	-2.19199e-01	5.44948e-05	1.74337e-01	8.87432e-05	2.96607e-03	6.04214e-05	-1.48967e-01	4.20601e-05	5.71414e-02	8.10264e-05
3.35673e-01	-2.20737e-01	5.57106e-05	1.75517e-01	9.07453e-05	1.62698e-03	6.28818e-05	-1.49957e-01	4.29321e-05	5.90129e-02	8.37338e-05
3.38235e-01	-2.22269e-01	5.69447e-05	1.76693e-01	9.27752e-05	2.69881e-04	6.53642e-05	-1.50943e-01	4.38556e-05	6.08997e-02	8.64707e-05
3.40791e-01	-2.23796e-01	5.82005e-05	1.77862e-01	9.48381e-05	-1.10499e-03	6.78479e-05	-1.51923e-01	4.48099e-05	6.28015e-02	8.92607e-05
3.43342e-01	-2.25316e-01	5.94757e-05	1.79026e-01	9.69344e-05	-2.49752e-03	7.04412e-05	-1.52898e-01	4.57350e-05	6.47181e-02	9.20822e-05
3.45888e-01	-2.26830e-01	6.07711e-05	1.80184e-01	9.90637e-05	-3.90726e-03	7.29314e-05	-1.53868e-01	4.67010e-05	6.66491e-02	9.50466e-05
3.48429e-01	-2.28338e-01	6.20911e-05	1.81337e-01	1.01241e-04	-5.33427e-03	7.56115e-05	-1.54833e-01	4.76740e-05	6.85941e-02	9.79312e-05
3.50965e-01	-2.29839e-01	6.34299e-05	1.82483e-01	1.03442e-04	-6.77830e-03	7.84577e-05	-1.55792e-01	4.86529e-05	7.05531e-02	1.01081e-04
3.53494e-01	-2.31334e-01	6.47949e-05	1.83624e-01	1.05684e-04	-8.23887e-03	8.12711e-05	-1.56746e-01	4.96627e-05	7.25252e-02	1.04104e-04
3.56018e-01	-2.32823e-01	6.61768e-05	1.84759e-01	1.07964e-04	-9.71579e-03	8.40693e-05	-1.57695e-01	5.06868e-05	7.45108e-02	1.07469e-04
3.58537e-01	-2.34304e-01	6.75836e-05	1.85888e-01	1.10276e-04	-1.12090e-02	8.70412e-05	-1.58638e-01	5.17235e-05	7.65113e-02	1.13156e-04
3.61049e-01	-2.35779e-01	6.90106e-05	1.87010e-01	1.12629e-04	-1.27181e-02	8.99856e-05	-1.59576e-01	5.27615e-05	7.85195e-02	1.13676e-04
3.63556e-01	-2.37248e-01	7.04614e-05	1.88127e-01	1.15027e-04	-1.42430e-02	9.31110e-05	-1.60508e-01	5.38163e-05	8.05425e-02	1.16996e-04
3.66056e-01	-2.38709e-01	7.19416e-05	1.89237e-01	1.17458e-04	-1.57830e-02	9.60867e-05	-1.61435e-01	5.49124e-05	8.25772e-02	1.20359e-04
3.68550e-01	-2.40163e-01	7.34386e-05	1.90341e-01	1.19928e-04	-1.73384e-02	9.92876e-05	-1.62356e-01	5.59326e-05	8.46228e-02	1.23348e-04
3.71037e-01	-2.41610e-01	7.49562e-05	1.91439e-01	1.22438e-04	-1.89088e-02	1.02599e-04	-1.63271e-01	5.67106e-05	8.66800e-02	1.26892e-04
3.73518e-01	-2.43051e-01	7.65021e-05	1.92530e-01	1.24988e-04	-2.04935e-02	1.05720e-04	-1.64181e-01	5.76410e-05	8.87480e-02	1.30604e-04
3.75992e-01	-2.44484e-01	7.80716e-05	1.93615e-01	1.27574e-04	-2.20927e-02	1.09097e-04	-1.65085e-01	5.87982e-05	9.08263e-02	1.34330e-04
3.78460e-01	-2.45909e-01	7.96680e-05	1.94693e-01	1.30204e-04	-2.37062e-02	1.12680e-04	-1.65983e-01	5.99456e-05	9.29143e-02	1.37954e-04
3.80921e-01	-2.47327e-01	8.12843e-05	1.95764e-01	1.32883e-04	-2.53334e-02	1.16204e-04	-1.66876e-01	6.11349e-05	9.50124e-02	1.41941e-04
3.83374e-01	-2.48738e-01	8.29314e-05	1.96829e-01	1.35598e-04	-2.69741e-02	1.19815e-04	-1.67762e-01	6.23599e-05	9.71194e-02	1.45829e-04
3.85821e-01	-2.50142e-01	8.45976e-05	1.97888e-01	1.38354e-04	-2.86282e-02	1.23562e-04	-1.68643e-01	6.35279e-05	9.92355e-02	1.49873e-04
3.88260e-01	-2.51537e-01	8.62972e-05	1.98939e-01	1.41160e-04	-3.02951e-02	1.27249e-04	-1.69517e-01	6.47738e-05	1.01360e-01	1.54214e-04
3.90693e-01	-2.52926e-01	8.80151e-05	1.99984e-01	1.43863e-04	-3.19750e-02	1.31218e-04	-1.70385e-01	6.60159e-05	1.03493e-01	1.58296e-04
3.93117e-01	-2.54306e-01	8.97633e-05	2.01022e-01	1.46372e-04	-3.36673e-02	1.35281e-04	-1.71247e-01	6.73015e-05	1.05634e-01	1.62561e-04
3.95534e-01	-2.55679e-01	9.15384e-05	2.02053e-01	1.48903e-04	-3.53716e-02	1.39144e-04	-1.72103e-01	6.85863e-05	1.07782e-01	1.66886e-04
3.97944e-01	-2.57043e-01	9.33410e-05	2.03078e-01	1.51457e-04	-3.70878e-02	1.43106e-04	-1.72953e-01	6.98880e-05	1.09937e-01	1.71484e-04
4.00346e-01	-2.58400e-01	9.51617e-05	2.04095e-01	1.54059e-04	-3.88159e-02	1.47501e-04	-1.73796e-01	7.11875e-05	1.12099e-01	1.76214e-04
4.02740e-01	-2.59749e-01	9.70189e-05	2.05105e-01	1.57078e-04	-4.05548e-02	1.51454e-04	-1.74633e-01	7.25838e-05	1.14267e-01	1.80730e-04
4.05126e-01	-2.61090e-01	9.88966e-05	2.06109e-01	1.60157e-04	-4.23051e-02	1.55812e-04	-1.75464e-01	7.39166e-05	1.16442e-01	1.85258e-04
4.07504e-01	-2.62423e-01	1.00535e-04	2.07105e-01	1.63283e-04	-4.40661e-02	1.60248e-04	-1.76288e-01	7.52814e-05	1.18621e-01	1.90100e-04
4.09874e-01	-2.63748e-01	1.02197e-04	2.08094e-01	1.66455e-04	-4.58375e-02	1.64770e-04	-1.77106e-01	7.67155e-05	1.20807e-01	1.95021e-04
4.12236e-01	-2.65064e-01	1.03869e-04	2.09076e-01	1.69667e-04	-4.76188e-02	1.69192e-04	-1.77918e-01	7.81146e-05	1.22997e-01	2.00499e-04
4.14589e-01	-2.66373e-01	1.05801e-04	2.10051e-01	1.72944e-04	-4.94102e-02	1.73854e-04	-1.78723e-01	7.95704e-05	1.25192e-01	2.05232e-04
4.16934e-01	-2.67673e-01	1.07813e-04	2.11018e-01	1.76262e-04	-5.12110e-02	1.78469e-04	-1.79521e-01	8.10341e-05	1.27390e-01	2.10614e-04
4.19271e-01	-2.68965e-01	1.09845e-04	2.11978e-01	1.79624e-04	-5.30211e-02	1.83355e-04	-1.80313e-01	8.25153e-05	1.29593e-01	2.15975e-04
4.21599e-01	-2.70248e-01	1.11915e-04	2.12930e-01	1.83045e-04	-5.48401e-02	1.88186e-04	-1.81098e-01	8.40234e-05	1.31799e-01	2.21578e-04
4.23918e-01	-2.71523e-01	1.14015e-04	2.13875e-01	1.86512e-04	-5.66678e-02	1.93141e-04	-1.81876e-01	8.55504e-05	1.34009e-01	2.27168e-04
4.26229e-01	-2.72789e-01	1.16141e-04	2.14813e-01	1.90028e-04	-5.85038e-02	1.98137e-04	-1.82648e-01	8.71358e-05	1.36221e-01	2.32494e-04
4.28531e-01	-2.74047e-01	1.18301e-04	2.15742e-01	1.93599e-04	-6.03480e-02	2.03413e-04	-1.83413e-01	8.86878e-05	1.38436e-01	2.37789e-04
4.30823e-01	-2.75296e-01	1.20493e-04	2.16665e-01	1.97231e-04	-6.22000e-02	2.08834e-04	-1.84172e-01	9.02640e-05	1.40653e-01	2.43166e-04
4.33107e-01	-2.76536e-01	1.22712e-04	2.17580e-01	2.00899e-04	-6.40594e-02	2.14256e-04	-1.84923e-01	9.19101e-05	1.42871e-01	2.48712e-04
4.35382e-01	-2.77768e-01	1.24962e-04	2.18487e-01	2.04631e-04	-6.59259e-02	2.19792e-04	-1.85668e-01	9.35394e-05	1.45091e-01	2.54547e-04
4.37647e-01	-2.78991e-01	1.27249e-04	2.19386e-01	2.08416e-04	-6.77994e-02	2.25542e-04	-1.86406e-01	9.52117e-05	1.47312e-01	2.60088e-04
4.39903e-01	-2.80205e-01	1.29568e-04	2.20278e-01	2.12247e-04	-6.96793e-02	2.31243e-04	-1.87137e-01	9.69101e-05	1.49533e-01	2.66333e-04
4.42150e-01	-2.81410e-01	1.31920e-04	2.21161e-01	2.16141e-04	-7.15655e-02	2.37072e-04	-1.87861e-01	9.86061e-05	1.51755e-01	2.72763e-04
4.44388e-01	-2.82606e-01	1.34299e-04	2.22038e-01	2.20094e-04	-7.34577e-02	2.42993e-04	-1.88579e-01	1.00366e-04	1.53977e-01	2.79375e-04
4.46616e-01	-2.83793e-01	1.36716e-04	2.22906e-01	2.24097e-04	-7.53555e-02	2.48988e-04	-1.89289e-01	1.02144e-04	1.56199e-01	2.85999e-04
4.48834e-01	-2.84971e-01	1.39168e-04	2.23766e-01	2.28164e-04	-7.72587e-02	2.55216e-04	-1.89993e-01	1.03911e-04	1.58419e-01	2.92717e-04
4.51043e-01	-2.86140e-01	1.41656e-04	2.24619e-01	2.32276e-04	-7.91670e-02	2.61419e-04	-1.90689e-01	1.05698e-04	1.60639e-01	2.99557e-04
4.53242e-01	-2.87299e-01	1.44171e-04	2.25463e-01	2.36454e-04	-8.10799e-02	2.67677e-04	-1.91379e-01	1.07569e-04	1.62857e-01	3.06647e-04
4.55432e-01	-2.88450e-01	1.46727e-04	2.26300e-01	2.40687e-04	-8.29975e-02	2.74212e-04	-1.92061e-01	1.09429e-04	1.65072e-01	3.13687e-04
4.57611e-01	-2.89592e-01	1.49319e-04	2.27129e-01	2.44991e-04	-8.49190e-02	2.80698e-04	-1.92736e-01	1.11314e-04	1.67286e-01	3.20920e-04
4.59781e-01	-2.90724e-01	1.51939e-04	2.27950e-01	2.49350e-04	-8.68447e-02	2.87483e-04	-1.93405e-01	1.13152e-04	1.69497e-01	3.28273e-04
4.61940e-01	-2.91847e-01	1.54603e-04	2.28762e-01	2.53760e-04	-8.87738e-02	2.94237e-04	-1.94067e-01	1.14510e-04	1.71706e-01	3.35644e-04
4.64090e-01	-2.92961e-01	1.57301e-04	2.29567e-01	2.58253e-04	-9.07062e-02	3.00990e-04	-1.94721e-01	1.15928e-04	1.73911e-01	3.43237e-04
4.66230e-01	-2.94065e-01	1.60032e-04	2.30364e-01	2.62792e-04	-9.26419e-02	3.07670e-04	-1.95369e-01	1.17614e-04	1.76112e-01	3.51023e-04
4.68359e-01	-2.95160e-01	1.62801e-04	2.31152e-01	2.67393e-04	-9.45803e-02	3.14496e-04	-1.96010e-01	1.19626e-04	1.78310e-01	3.58797e-04
4.70478e-01	-2.96246e-01	1.65613e-04	2.31933e-01	2.72063e-04	-9.65209e-02	3.21306e-04	-1.96644e-01	1.21640e-04	1.80503e-01	3.66712e-04
4.72587e-01	-2.97322e-01	1.68460e-04	2.32705e-01	2.76790e-04	-9.84638e-02	3.28312e-04	-1.97271e-01	1.23663e-04	1.82692e-01	3.74792e-04
4.74686e-01	-2.98389e-01	1.71342e-04	2.33470e-01	2.81591e-04	-1.00409e-01	3.35384e-04	-1.97890e-01	1.25791e-04	1.84876e-01	3.83012e-04
4.76774e-01	-2.99446e-01	1.74268e-04	2.34226e-01	2.86459e-04	-1.02355e-01	3.42530e-04	-1.98503e-01	1.27924e-04	1.87054e-01	3.91281e-04
4.78852e-01	-3.00494e-01	1.77234e-04	2.34974e-01	2.91390e-04	-1.04302e-01	3.49905e-04	-1.99108e-01	1.30046e-04	1.89228e-01	3.99510e-04
4.80919e-01	-3.01532e-01	1.80235e-04	2.35714e-01	2.95761e-04	-1.06251e-01	3.57149e-04	-1.99706e-01	1.32213e-04	1.91396e-01	4.07178e-04
4.82976e-01	-3.02561e-01	1.83278e-04	2.36446e-01	3.00133e-04	-1.08200e-01	3.64678e-04	-2.00297e-01	1.34453e-04	1.93558e-01	4.15090e-04
4.85022e-01	-3.03581e-01	1.86363e-04	2.37170e-01	3.04579e-04	-1.10150e-01	3.72674e-04	-2.00881e-01	1.36678e-04	1.95714e-01	4.22971e-04
4.87058e-01	-3.04590e-01	1.89486e-04	2.37886e-01	3.09071e-04	-1.12100e-01	3.80787e-04	-2.01457e-01	1.38943e-04	1.97863e-01	4.30984e-04
4.89083e-01	-3.05590e-01	1.92648e-04	2.38594e-01	3.13623e-04	-1.14050e-01	3.89092e-04	-2.02027e-01	1.41212e-04	2.00005e-01	4.39041e-04
4.91097e-01	-3.06581e-01	1.95860e-04	2.39293e-01	3.18232e-04	-1.16000e-01	3.97432e-04	-2.02589e-01	1.43526e-04	2.02139e-01	4.47263e-04
4.93100e-01	-3.07562e-01	1.99019e-04	2.39985e-01	3.23400e-04	-1.17948e-01	4.05789e-04	-2.03144e-01	1.45912e-04	2.04267e-01	4.56362e-04
4.95093e-01	-3.08533e-01	2.01845e-04	2.40668e-01	3.28798e-04	-1.19897e-01	4.14526e-04	-2.03691e-01	1.48284e-04	2.06387e-01	4.65688e-04
4.97075e-01	-3.09495e-01	2.04701e-04	2.41344e-01	3.34283e-04	-1.21843e-01	4.23220e-04	-2.04231e-01	1.50746e-04	2.08499e-01	4.75234e-04
4.99046e-01	-3.10447e-01	2.07607e-04	2.42011e-01	3.39839e-04	-1.23789e-01	4.32066e-04	-2.04765e-01	1.53169e-04	2.10602e-01	4.84798e-04
5.01006e-01	-3.11390e-01	2.10534e-04	2.42670e-01	3.45471e-04	-1.25732e-01	4.40925e-04	-2.05290e-01	1.55658e-04	2.12697e-01	4.94692e-04
5.02955e-01	-3.12323e-01	2.13844e-04	2.43320e-01	3.51175e-04	-1.27674e-01	4.49947e-04	-2.05809e-01	1.58210e-04	2.14782e-01	5.04645e-04
5.04893e-01	-3.13247e-01	2.17310e-04	2.43963e-01	3.56945e-04	-1.29613e-01	4.59086e-04	-2.06320e-01	1.60742e-04	2.16858e-01	5.14534e-04
5.06820e-01	-3.14161e-01	2.20835e-04	2.44597e-01	3.62811e-04	-1.31550e-01	4.68490e-04	-2.06825e-01	1.63338e-04	2.18925e-01	5.24805e-04
5.08736e-01	-3.15065e-01	2.24404e-04	2.45222e-01	3.68742e-04	-1.33485e-01	4.77293e-04	-2.07322e-01	1.65964e-04	2.20982e-01	5.35133e-04
5.10641e-01	-3.15960e-01	2.28016e-04	2.45840e-01	3.74752e-04	-1.35416e-01	4.86309e-04	-2.07811e-01	1.68652e-04	2.23029e-01	5.45731e-04
5.12534e-01	-3.16844e-01	2.31669e-04	2.46449e-01	3.80847e-04	-1.37345e-01	4.95478e-04	-2.08294e-01	1.71327e-04	2.25065e-01	5.56298e-04
5.14417e-01	-3.17719e-01	2.35376e-04	2.47050e-01	3.87018e-04	-1.39270e-01	5.04621e-04	-2.08769e-01	1.74139e-04	2.27091e-01	5.67266e-04
5.16288e-01	-3.18585e-01	2.39127e-04	2.47643e-01	3.93261e-04	-1.41191e-01	5.14224e-04	-2.09237e-01	1.76850e-04	2.29106e-01	5.78013e-04
5.18149e-01	-3.19440e-01	2.42926e-04	2.48227e-01	3.99589e-04	-1.43108e-01	5.23567e-04	-2.09697e-01	1.79668e-04	2.31110e-01	5.89225e-04
5.19998e-01	-3.20286e-01	2.46773e-04	2.48803e-01	4.06010e-04	-1.45022e-01	5.33187e-04	-2.10151e-01	1.82516e-04	2.33102e-01	6.00405e-04
5.21836e-01	-3.21122e-01	2.50667e-04	2.49371e-01	4.12498e-04	-1.46930e-01	5.42827e-04	-2.10597e-01	1.85408e-04	2.35083e-01	6.11748e-04
5.23662e-01	-3.21948e-01	2.54616e-04	2.49931e-01	4.19088e-04	-1.48834e-01	5.52694e-04	-2.11036e-01	1.88302e-04	2.37053e-01	6.22461e-04
5.25477e-01	-3.22765e-01	2.58606e-04	2.50482e-01	4.25743e-04	-1.50733e-01	5.62677e-04	-2.11468e-01	1.91245e-04	2.39011e-01	6.32826e-04
5.27281e-01	-3.23571e-01	2.62653e-04	2.51025e-01	4.32488e-04	-1.52627e-01	5.72536e-04	-2.11894e-01	1.93549e-04	2.40957e-01	6.43356e-04
5.29074e-01	-3.24368e-01	2.66746e-04	2.51560e-01	4.39322e-04	-1.54516e-01	5.82574e-04	-2.12312e-01	1.95811e-04	2.42891e-01	6.54027e-04
5.30855e-01	-3.25156e-01	2.70894e-04	2.52087e-01	4.46253e-04	-1.56400e-01	5.93456e-04	-2.12723e-01	1.98092e-04	2.44812e-01	6.64773e-04
5.32625e-01	-3.25933e-01	2.75096e-04	2.52605e-01	4.53273e-04	-1.58278e-01	6.04327e-04	-2.13127e-01	2.00575e-04	2.46720e-01	6.75499e-04
5.34384e-01	-3.26701e-01	2.79347e-04	2.53116e-01	4.60382e-04	-1.60150e-01	6.15261e-04	-2.13525e-01	2.03703e-04	2.48615e-01	6.86461e-04
5.36131e-01	-3.27459e-01	2.83647e-04	2.53618e-01	4.67564e-04	-1.62016e-01	6.26478e-04	-2.13915e-01	2.06866e-04	2.50497e-01	6.97888e-04
5.37867e-01	-3.28207e-01	2.88005e-04	2.54111e-01	4.74857e-04	-1.63875e-01	6.37696e-04	-2.14299e-01	2.10081e-04	2.52367e-01	7.10446e-04
5.39591e-01	-3.28946e-01	2.92419e-04	2.54597e-01	4.82237e-04	-1.65728e-01	6.49397e-04	-2.14675e-01	2.13302e-04	2.54223e-01	7.23091e-04
5.41305e-01	-3.29675e-01	2.96879e-04	2.55075e-01	4.89701e-04	-1.67574e-01	6.60815e-04	-2.15044e-01	2.16584e-04	2.56065e-01	7.35943e-04
5.43006e-01	-3.30394e-01	3.01401e-04	2.55545e-01	4.96398e-04	-1.69414e-01	6.72578e-04	-2.15406e-01	2.19933e-04	2.57893e-01	7.49135e-04
5.44696e-01	-3.31104e-01	3.05980e-04	2.56007e-01	5.03071e-04	-1.71246e-01	6.84273e-04	-2.15761e-01	2.23309e-04	2.59707e-01	7.62315e-04
5.46375e-01	-3.31804e-01	3.10605e-04	2.56461e-01	5.09831e-04	-1.73071e-01	6.96435e-04	-2.16109e-01	2.26751e-04	2.61506e-01	7.75788e-04
5.48043e-01	-3.32494e-01	3.15300e-04	2.56907e-01	5.16678e-04	-1.74888e-01	7.08367e-04	-2.16450e-01	2.30253e-04	2.63291e-01	7.89299e-04
5.49699e-01	-3.33174e-01	3.20044e-04	2.57345e-01	5.23583e-04	-1.76697e-01	7.20713e-04	-2.16784e-01	2.33743e-04	2.65062e-01	8.02989e-04
5.51343e-01	-3.33845e-01	3.24838e-04	2.57775e-01	5.30587e-04	-1.78499e-01	7.33085e-04	-2.17112e-01	2.37292e-04	2.66817e-01	8.16690e-04
5.52976e-01	-3.34507e-01	3.29707e-04	2.58197e-01	5.37690e-04	-1.80293e-01	7.44878e-04	-2.17432e-01	2.40905e-04	2.68557e-01	8.30893e-04
5.54598e-01	-3.35159e-01	3.34122e-04	2.58610e-01	5.44873e-04	-1.82079e-01	7.56831e-04	-2.17745e-01	2.44557e-04	2.70282e-01	8.45108e-04
5.56208e-01	-3.35802e-01	3.38446e-04	2.59017e-01	5.52809e-04	-1.83857e-01	7.68940e-04	-2.18051e-01	2.48275e-04	2.71992e-01	8.59505e-04
5.57807e-01	-3.36435e-01	3.42808e-04	2.59415e-01	5.61132e-04	-1.85626e-01	7.81106e-04	-2.18350e-01	2.51994e-04	2.73686e-01	8.73879e-04
5.59395e-01	-3.37059e-01	3.47218e-04	2.59806e-01	5.69562e-04	-1.87386e-01	7.93275e-04	-2.18643e-01	2.55830e-04	2.75366e-01	8.87760e-04
5.60971e-01	-3.37673e-01	3.51689e-04	2.60189e-01	5.78072e-04	-1.89138e-01	8.05749e-04	-2.18928e-01	2.59675e-04	2.77030e-01	9.00860e-04
5.62535e-01	-3.38278e-01	3.56210e-04	2.60564e-01	5.86711e-04	-1.90880e-01	8.18150e-04	-2.19207e-01	2.63617e-04	2.78679e-01	9.14075e-04
5.64088e-01	-3.38874e-01	3.61377e-04	2.60931e-01	5.95437e-04	-1.92613e-01	8.30738e-04	-2.19479e-01	2.67571e-04	2.80312e-01	9.27485e-04
5.65630e-01	-3.39460e-01	3.66677e-04	2.61290e-01	6.04288e-04	-1.94338e-01	8.43598e-04	-2.19744e-01	2.71549e-04	2.81928e-01	9.41008e-04
5.67161e-01	-3.40037e-01	3.72022e-04	2.61641e-01	6.13238e-04	-1.96052e-01	8.56427e-04	-2.20003e-01	2.75676e-04	2.83529e-01	9.54687e-04
5.68680e-01	-3.40605e-01	3.77435e-04	2.61985e-01	6.22307e-04	-1.97757e-01	8.69598e-04	-2.20254e-01	2.79724e-04	2.85112e-01	9.68402e-04
5.70188e-01	-3.41163e-01	3.82916e-04	2.62321e-01	6.31479e-04	-1.99453e-01	8.82744e-04	-2.20499e-01	2.83929e-04	2.86680e-01	9.82365e-04
5.71684e-01	-3.41712e-01	3.88462e-04	2.62649e-01	6.40749e-04	-2.01137e-01	8.95384e-04	-2.20737e-01	2.88192e-04	2.88231e-01	9.96857e-04
5.73169e-01	-3.42252e-01	3.94064e-04	2.62969e-01	6.50152e-04	-2.02813e-01	9.09162e-04	-2.20969e-01	2.92462e-04	2.89767e-01	1.01283e-03
5.74643e-01	-3.42782e-01	3.99743e-04	2.63281e-01	6.59668e-04	-2.04478e-01	9.22651e-04	-2.21194e-01	2.95914e-04	2.91286e-01	1.02895e-03
5.76106e-01	-3.43303e-01	4.05486e-04	2.63586e-01	6.69284e-04	-2.06133e-01	9.35920e-04	-2.21414e-01	2.99350e-04	2.92789e-01	1.04547e-03
5.77557e-01	-3.43815e-01	4.11290e-04	2.63883e-01	6.79040e-04	-2.07778e-01	9.50284e-04	-2.21626e-01	3.02738e-04	2.94275e-01	1.06201e-03
5.78997e-01	-3.44318e-01	4.17173e-04	2.64173e-01	6.88885e-04	-2.09413e-01	9.64777e-04	-2.21832e-01	3.06150e-04	2.95743e-01	1.07871e-03
5.80425e-01	-3.44812e-01	4.23113e-04	2.64455e-01	6.98858e-04	-2.11037e-01	9.79391e-04	-2.22032e-01	3.09681e-04	2.97194e-01	1.09540e-03
5.81843e-01	-3.45296e-01	4.29130e-04	2.64729e-01	7.08963e-04	-2.12650e-01	9.94072e-04	-2.22226e-01	3.14292e-04	2.98628e-01	1.11260e-03
5.83249e-01	-3.45771e-01	4.35215e-04	2.64996e-01	7.19184e-04	-2.14253e-01	1.00918e-03	-2.22414e-01	3.18925e-04	3.00046e-01	1.13001e-03
5.84644e-01	-3.46237e-01	4.41371e-04	2.65255e-01	7.29530e-04	-2.15845e-01	1.02423e-03	-2.22595e-01	3.23610e-04	3.01445e-01	1.14753e-03
5.86029e-01	-3.46695e-01	4.47604e-04	2.65507e-01	7.39668e-04	-2.17426e-01	1.03978e-03	-2.22770e-01	3.28332e-04	3.02827e-01	1.16514e-03
5.87401e-01	-3.47143e-01	4.53910e-04	2.65753e-01	7.48987e-04	-2.18995e-01	1.05480e-03	-2.22938e-01	3.33137e-04	3.04192e-01	1.18304e-03
5.88763e-01	-3.47582e-01	4.60281e-04	2.65991e-01	7.58422e-04	-2.20553e-01	1.07016e-03	-2.23100e-01	3.38066e-04	3.05542e-01	1.19949e-03
5.90114e-01	-3.48012e-01	4.66721e-04	2.66222e-01	7.67958e-04	-2.22101e-01	1.08583e-03	-2.23256e-01	3.42922e-04	3.06874e-01	1.21535e-03
5.91454e-01	-3.48433e-01	4.73240e-04	2.66445e-01	7.77615e-04	-2.23637e-01	1.10176e-03	-2.23405e-01	3.47870e-04	3.08188e-01	1.23126e-03
5.92782e-01	-3.48846e-01	4.79841e-04	2.66661e-01	7.87381e-04	-2.25161e-01	1.11713e-03	-2.23549e-01	3.52950e-04	3.09485e-01	1.24770e-03
5.94100e-01	-3.49249e-01	4.86514e-04	2.66870e-01	7.97250e-04	-2.26675e-01	1.13225e-03	-2.23686e-01	3.58025e-04	3.10764e-01	1.26396e-03
5.95407e-01	-3.49644e-01	4.93265e-04	2.67072e-01	8.07265e-04	-2.28177e-01	1.14766e-03	-2.23817e-01	3.63236e-04	3.12026e-01	1.28061e-03
5.96702e-01	-3.50031e-01	4.99557e-04	2.67266e-01	8.17396e-04	-2.29668e-01	1.16288e-03	-2.23941e-01	3.68537e-04	3.13270e-01	1.29748e-03
5.97987e-01	-3.50409e-01	5.05600e-04	2.67453e-01	8.27623e-04	-2.31146e-01	1.17802e-03	-2.24060e-01	3.73866e-04	3.14496e-01	1.31444e-03
5.99261e-01	-3.50778e-01	5.11716e-04	2.67634e-01	8.38000e-04	-2.32613e-01	1.19384e-03	-2.24172e-01	3.79265e-04	3.15704e-01	1.33148e-03
6.00524e-01	-3.51139e-01	5.17903e-04	2.67808e-01	8.49569e-04	-2.34068e-01	1.20967e-03	-2.24279e-01	3.84717e-04	3.16895e-01	1.34937e-03
6.01777e-01	-3.51491e-01	5.24161e-04	2.67975e-01	8.61411e-04	-2.35511e-01	1.22519e-03	-2.24379e-01	3.90236e-04	3.18070e-01	1.36900e-03
6.03018e-01	-3.51835e-01	5.30490e-04	2.68135e-01	8.73385e-04	-2.36942e-01	1.24124e-03	-2.24474e-01	3.95851e-04	3.19228e-01	1.38883e-03
6.04249e-01	-3.52170e-01	5.36885e-04	2.68288e-01	8.85503e-04	-2.38361e-01	1.25739e-03	-2.24562e-01	4.01511e-04	3.20367e-01	1.40892e-03
6.05469e-01	-3.52497e-01	5.43629e-04	2.68435e-01	8.97762e-04	-2.39767e-01	1.27309e-03	-2.24645e-01	4.07295e-04	3.21489e-01	1.42916e-03
6.06679e-01	-3.52816e-01	5.51008e-04	2.68574e-01	9.10171e-04	-2.41162e-01	1.28992e-03	-2.24721e-01	4.13137e-04	3.22592e-01	1.44947e-03
6.07878e-01	-3.53127e-01	5.58472e-04	2.68706e-01	9.22703e-04	-2.42545e-01	1.30622e-03	-2.24792e-01	4.19021e-04	3.23678e-01	1.47021e-03
6.09066e-01	-3.53429e-01	5.66012e-04	2.68832e-01	9.35397e-04	-2.43915e-01	1.32263e-03	-2.24858e-01	4.23994e-04	3.24747e-01	1.49111e-03
6.10244e-01	-3.53723e-01	5.73650e-04	2.68951e-01	9.48231e-04	-2.45273e-01	1.33923e-03	-2.24919e-01	4.28830e-04	3.25797e-01	1.51217e-03
6.11411e-01	-3.54009e-01	5.81364e-04	2.69063e-01	9.61225e-04	-2.46618e-01	1.35590e-03	-2.24974e-01	4.33707e-04	3.26830e-01	1.53315e-03
6.12568e-01	-3.54286e-01	5.89170e-04	2.69168e-01	9.74366e-04	-2.47951e-01	1.37287e-03	-2.25023e-01	4.38632e-04	3.27847e-01	1.55187e-03
6.13714e-01	-3.54556e-01	5.97064e-04	2.69267e-01	9.87658e-04	-2.49272e-01	1.38975e-03	-2.25066e-01	4.43598e-04	3.28847e-01	1.57072e-03
6.14850e-01	-3.54817e-01	6.05046e-04	2.69359e-01	1.00110e-03	-2.50580e-01	1.40662e-03	-2.25104e-01	4.48707e-04	3.29829e-01	1.58993e-03
6.15976e-01	-3.55070e-01	6.13109e-04	2.69445e-01	1.01470e-03	-2.51876e-01	1.42369e-03	-2.25138e-01	4.54761e-04	3.30793e-01	1.60915e-03
6.17091e-01	-3.55315e-01	6.21262e-04	2.69524e-01	1.02845e-03	-2.53160e-01	1.44178e-03	-2.25166e-01	4.61199e-04	3.31740e-01	1.62840e-03
6.18196e-01	-3.55552e-01	6.29516e-04	2.69598e-01	1.04104e-03	-2.54432e-01	1.46019e-03	-2.25188e-01	4.67711e-04	3.32669e-01	1.64807e-03
6.19291e-01	-3.55781e-01	6.37857e-04	2.69665e-01	1.05354e-03	-2.55692e-01	1.47874e-03	-2.25205e-01	4.74250e-04	3.33580e-01	1.66784e-03
6.20375e-01	-3.56002e-01	6.46297e-04	2.69726e-01	1.06619e-03	-2.56939e-01	1.49738e-03	-2.25217e-01	4.80906e-04	3.34474e-01	1.68750e-03
6.21450e-01	-3.56216e-01	6.54813e-04	2.69781e-01	1.07899e-03	-2.58173e-01	1.51632e-03	-2.25223e-01	4.87730e-04	3.35350e-01	1.70802e-03
6.22514e-01	-3.56421e-01	6.63439e-04	2.69830e-01	1.09193e-03	-2.59395e-01	1.53488e-03	-2.25224e-01	4.94605e-04	3.36209e-01	1.72818e-03
6.23569e-01	-3.56619e-01	6.72150e-04	2.69872e-01	1.10501e-03	-2.60605e-01	1.55417e-03	-2.25220e-01	5.01584e-04	3.37052e-01	1.75047e-03
6.24613e-01	-3.56809e-01	6.80967e-04	2.69908e-01	1.11827e-03	-2.61802e-01	1.57331e-03	-2.25210e-01	5.08575e-04	3.37878e-01	1.77379e-03
6.25647e-01	-3.56992e-01	6.89883e-04	2.69937e-01	1.13167e-03	-2.62987e-01	1.59136e-03	-2.25195e-01	5.15723e-04	3.38687e-01	1.79726e-03
6.26672e-01	-3.57167e-01	6.98259e-04	2.69961e-01	1.14523e-03	-2.64160e-01	1.60949e-03	-2.25175e-01	5.22963e-04	3.39479e-01	1.82131e-03
6.27687e-01	-3.57335e-01	7.06313e-04	2.69978e-01	1.15894e-03	-2.65320e-01	1.62781e-03	-2.25150e-01	5.30208e-04	3.40254e-01	1.84517e-03
6.28692e-01	-3.57496e-01	7.14478e-04	2.69990e-01	1.17282e-03	-2.66468e-01	1.64654e-03	-2.25120e-01	5.37643e-04	3.41011e-01	1.86934e-03
6.29687e-01	-3.57649e-01	7.22720e-04	2.69995e-01	1.18686e-03	-2.67604e-01	1.66506e-03	-2.25085e-01	5.45124e-04	3.41752e-01	1.89388e-03
6.30672e-01	-3.57795e-01	7.31065e-04	2.69994e-01	1.20113e-03	-2.68726e-01	1.68351e-03	-2.25045e-01	5.52774e-04	3.42476e-01	1.91727e-03
6.31648e-01	-3.57934e-01	7.39492e-04	2.69989e-01	1.21693e-03	-2.69837e-01	1.70289e-03	-2.24999e-01	5.60424e-04	3.43186e-01	1.93872e-03
6.32614e-01	-3.58065e-01	7.48026e-04	2.69978e-01	1.23291e-03	-2.70935e-01	1.72145e-03	-2.24949e-01	5.68174e-04	3.43878e-01	1.96082e-03
6.33571e-01	-3.58189e-01	7.56641e-04	2.69961e-01	1.24908e-03	-2.72021e-01	1.74079e-03	-2.24894e-01	5.75894e-04	3.44554e-01	1.98286e-03
6.34518e-01	-3.58306e-01	7.65354e-04	2.69939e-01	1.26543e-03	-2.73093e-01	1.75950e-03	-2.24836e-01	5.82435e-04	3.45213e-01	2.00515e-03
6.35455e-01	-3.58416e-01	7.74781e-04	2.69910e-01	1.28196e-03	-2.74154e-01	1.77892e-03	-2.24772e-01	5.89086e-04	3.45855e-01	2.02779e-03
6.36384e-01	-3.58519e-01	7.84698e-04	2.69876e-01	1.29868e-03	-2.75202e-01	1.79819e-03	-2.24704e-01	5.95777e-04	3.46481e-01	2.05036e-03
6.37303e-01	-3.58616e-01	7.94700e-04	2.69836e-01	1.31558e-03	-2.76238e-01	1.81777e-03	-2.24631e-01	6.02578e-04	3.47090e-01	2.07351e-03
6.38212e-01	-3.58705e-01	8.04822e-04	2.69791e-01	1.33267e-03	-2.77262e-01	1.83731e-03	-2.24554e-01	6.09404e-04	3.47683e-01	2.09641e-03
6.39113e-01	-3.58787e-01	8.15050e-04	2.69739e-01	1.34993e-03	-2.78273e-01	1.85707e-03	-2.24472e-01	6.16408e-04	3.48259e-01	2.11989e-03
6.40004e-01	-3.58863e-01	8.25391e-04	2.69683e-01	1.36740e-03	-2.79272e-01	1.87672e-03	-2.24385e-01	6.23489e-04	3.48818e-01	2.14308e-03
6.40886e-01	-3.58931e-01	8.35835e-04	2.69622e-01	1.38347e-03	-2.80258e-01	1.89673e-03	-2.24294e-01	6.31509e-04	3.49362e-01	2.16693e-03
6.41759e-01	-3.58993e-01	8.46405e-04	2.69557e-01	1.39948e-03	-2.81233e-01	1.91668e-03	-2.24200e-01	6.40185e-04	3.49891e-01	2.19231e-03
6.42623e-01	-3.59048e-01	8.57070e-04	2.69485e-01	1.41568e-03	-2.82195e-01	1.93673e-03	-2.24101e-01	6.48937e-04	3.50406e-01	2.21959e-03
6.43478e-01	-3.59097e-01	8.67861e-04	2.69409e-01	1.43207e-03	-2.83145e-01	1.95695e-03	-2.23998e-01	6.57842e-04	3.50905e-01	2.24694e-03
6.44324e-01	-3.59138e-01	8.78768e-04	2.69327e-01	1.44864e-03	-2.84083e-01	1.97739e-03	-2.23890e-01	6.66821e-04	3.51387e-01	2.27465e-03
6.45161e-01	-3.59173e-01	8.89787e-04	2.69240e-01	1.46540e-03	-2.85009e-01	1.99782e-03	-2.23778e-01	6.75935e-04	3.51854e-01	2.30246e-03
6.45989e-01	-3.59202e-01	9.00920e-04	2.69148e-01	1.48235e-03	-2.85923e-01	2.01815e-03	-2.23662e-01	6.85253e-04	3.52307e-01	2.32915e-03
6.46809e-01	-3.59224e-01	9.12178e-04	2.69050e-01	1.49949e-03	-2.86825e-01	2.03871e-03	-2.23541e-01	6.94576e-04	3.52747e-01	2.35398e-03
6.47620e-01	-3.59240e-01	9.23554e-04	2.68948e-01	1.51683e-03	-2.87715e-01	2.05964e-03	-2.23416e-01	7.04027e-04	3.53170e-01	2.37876e-03
6.48422e-01	-3.59250e-01	9.33963e-04	2.68840e-01	1.53438e-03	-2.88595e-01	2.08236e-03	-2.23287e-01	7.13650e-04	3.53579e-01	2.40389e-03
6.49215e-01	-3.59254e-01	9.44377e-04	2.68727e-01	1.55210e-03	-2.89462e-01	2.10411e-03	-2.23154e-01	7.23362e-04	3.53972e-01	2.42936e-03
6.50000e-01	-3.59252e-01	9.54888e-04	2.68610e-01	1.57003e-03	-2.90318e-01	2.12565e-03	-2.23016e-01	7.33226e-04	3.54351e-01	2.45504e-03
6.50777e-01	-3.59244e-01	9.65518e-04	2.68487e-01	1.58817e-03	-2.91164e-01	2.14692e-03	-2.22875e-01	7.43170e-04	3.54714e-01	2.48088e-03
6.51545e-01	-3.59229e-01	9.76258e-04	2.68359e-01	1.60649e-03	-2.91997e-01	2.16774e-03	-2.22729e-01	7.53299e-04	3.55062e-01	2.50693e-03
6.52305e-01	-3.59208e-01	9.87126e-04	2.68227e-01	1.62504e-03	-2.92819e-01	2.18892e-03	-2.22580e-01	7.62984e-04	3.55395e-01	2.53286e-03
6.53057e-01	-3.59182e-01	9.98111e-04	2.68090e-01	1.64442e-03	-2.93630e-01	2.21040e-03	-2.22429e-01	7.71666e-04	3.55713e-01	2.55954e-03
6.53800e-01	-3.59149e-01	1.00921e-03	2.67950e-01	1.66506e-03	-2.94428e-01	2.23119e-03	-2.22273e-01	7.80491e-04	3.56018e-01	2.58640e-03
6.54535e-01	-3.59110e-01	1.02043e-03	2.67805e-01	1.68591e-03	-2.95217e-01	2.25334e-03	-2.22114e-01	7.89358e-04	3.56307e-01	2.61310e-03
6.55262e-01	-3.59066e-01	1.03177e-03	2.67655e-01	1.70698e-03	-2.95993e-01	2.27465e-03	-2.21950e-01	7.98342e-04	3.56582e-01	2.64030e-03
6.55981e-01	-3.59015e-01	1.04326e-03	2.67501e-01	1.72826e-03	-2.96758e-01	2.29627e-03	-2.21783e-01	8.07482e-04	3.56843e-01	2.66806e-03
6.56692e-01	-3.58960e-01	1.05597e-03	2.67342e-01	1.74979e-03	-2.97512e-01	2.31837e-03	-2.21612e-01	8.16768e-04	3.57093e-01	2.69896e-03
6.57395e-01	-3.58899e-01	1.06882e-03	2.67180e-01	1.76977e-03	-2.98254e-01	2.33975e-03	-2.21438e-01	8.26108e-04	3.57328e-01	2.73013e-03
6.58090e-01	-3.58832e-01	1.08180e-03	2.67014e-01	1.78968e-03	-2.98985e-01	2.36184e-03	-2.21260e-01	8.35690e-04	3.57551e-01	2.76170e-03
6.58777e-01	-3.58760e-01	1.09492e-03	2.66844e-01	1.80979e-03	-2.99706e-01	2.38430e-03	-2.21078e-01	8.45287e-04	3.57762e-01	2.78907e-03
6.59456e-01	-3.58682e-01	1.10817e-03	2.66669e-01	1.83012e-03	-3.00415e-01	2.40591e-03	-2.20894e-01	8.56749e-04	3.57961e-01	2.81739e-03
6.60128e-01	-3.58599e-01	1.12158e-03	2.66490e-01	1.85069e-03	-3.01113e-01	2.42797e-03	-2.20707e-01	8.68123e-04	3.58146e-01	2.84553e-03
6.60792e-01	-3.58510e-01	1.13510e-03	2.66306e-01	1.87148e-03	-3.01801e-01	2.45081e-03	-2.20516e-01	8.79818e-04	3.58317e-01	2.87416e-03
6.61448e-01	-3.58415e-01	1.14876e-03	2.66118e-01	1.89250e-03	-3.02478e-01	2.47331e-03	-2.20322e-01	8.91537e-04	3.58475e-01	2.90278e-03
6.62097e-01	-3.58316e-01	1.16256e-03	2.65926e-01	1.91373e-03	-3.03144e-01	2.49552e-03	-2.20124e-01	9.03480e-04	3.58620e-01	2.93195e-03
6.62738e-01	-3.58211e-01	1.17652e-03	2.65730e-01	1.93524e-03	-3.03800e-01	2.51810e-03	-2.19923e-01	9.15521e-04	3.58751e-01	2.96087e-03
6.63372e-01	-3.58100e-01	1.19061e-03	2.65530e-01	1.95693e-03	-3.04444e-01	2.54054e-03	-2.19719e-01	9.27759e-04	3.58870e-01	2.99048e-03
6.63998e-01	-3.57986e-01	1.20353e-03	2.65326e-01	1.97892e-03	-3.05079e-01	2.56386e-03	-2.19511e-01	9.40036e-04	3.58975e-01	3.02012e-03
6.64617e-01	-3.57867e-01	1.21654e-03	2.65117e-01	2.00112e-03	-3.05703e-01	2.58663e-03	-2.19300e-01	9.52569e-04	3.59068e-01	3.04993e-03
6.65229e-01	-3.57742e-01	1.22970e-03	2.64905e-01	2.02356e-03	-3.06317e-01	2.60980e-03	-2.19086e-01	9.65249e-04	3.59148e-01	3.08007e-03
6.65834e-01	-3.57613e-01	1.24298e-03	2.64688e-01	2.04627e-03	-3.06920e-01	2.63264e-03	-2.18869e-01	9.78056e-04	3.59216e-01	3.11045e-03
6.66431e-01	-3.57478e-01	1.25641e-03	2.64468e-01	2.06919e-03	-3.07514e-01	2.65603e-03	-2.18650e-01	9.89242e-04	3.59271e-01	3.14108e-03
6.67022e-01	-3.57338e-01	1.26999e-03	2.64244e-01	2.09239e-03	-3.08097e-01	2.67954e-03	-2.18428e-01	1.00049e-03	3.59314e-01	3.17178e-03
6.67605e-01	-3.57194e-01	1.28371e-03	2.64016e-01	2.11586e-03	-3.08670e-01	2.70248e-03	-2.18204e-01	1.01194e-03	3.59345e-01	3.20362e-03
6.68181e-01	-3.57044e-01	1.29756e-03	2.63784e-01	2.13954e-03	-3.09233e-01	2.72632e-03	-2.17976e-01	1.02343e-03	3.59368e-01	3.23784e-03
6.68751e-01	-3.56890e-01	1.31157e-03	2.63549e-01	2.16409e-03	-3.09788e-01	2.74895e-03	-2.17745e-01	1.03520e-03	3.59383e-01	3.26883e-03
6.69313e-01	-3.56731e-01	1.32572e-03	2.63312e-01	2.18936e-03	-3.10332e-01	2.77069e-03	-2.17511e-01	1.04712e-03	3.59386e-01	3.30049e-03
6.69869e-01	-3.56568e-01	1.34001e-03	2.63073e-01	2.21332e-03	-3.10868e-01	2.79304e-03	-2.17275e-01	1.05910e-03	3.59377e-01	3.33181e-03
6.70418e-01	-3.56399e-01	1.35446e-03	2.62830e-01	2.23756e-03	-3.11395e-01	2.81668e-03	-2.17035e-01	1.07134e-03	3.59358e-01	3.36369e-03
6.70961e-01	-3.56226e-01	1.36906e-03	2.62584e-01	2.26204e-03	-3.11912e-01	2.84034e-03	-2.16793e-01	1.08363e-03	3.59326e-01	3.39573e-03
6.71496e-01	-3.56050e-01	1.38495e-03	2.62335e-01	2.28683e-03	-3.12420e-01	2.86398e-03	-2.16548e-01	1.09625e-03	3.59283e-01	3.42815e-03
6.72025e-01	-3.55869e-01	1.40111e-03	2.62082e-01	2.31188e-03	-3.12918e-01	2.88706e-03	-2.16300e-01	1.10892e-03	3.59229e-01	3.46064e-03
6.72548e-01	-3.55684e-01	1.41743e-03	2.61825e-01	2.33718e-03	-3.13407e-01	2.91134e-03	-2.16050e-01	1.12262e-03	3.59164e-01	3.49356e-03
6.73064e-01	-3.55494e-01	1.43392e-03	2.61565e-01	2.36277e-03	-3.13887e-01	2.93564e-03	-2.15799e-01	1.13730e-03	3.59087e-01	3.52647e-03
6.73574e-01	-3.55300e-01	1.45057e-03	2.61302e-01	2.38860e-03	-3.14357e-01	2.95895e-03	-2.15545e-01	1.15220e-03	3.59001e-01	3.56004e-03
6.74077e-01	-3.55102e-01	1.46739e-03	2.61035e-01	2.41476e-03	-3.14820e-01	2.98388e-03	-2.15288e-01	1.16723e-03	3.58903e-01	3.59344e-03
6.74574e-01	-3.54899e-01	1.48437e-03	2.60765e-01	2.44118e-03	-3.15272e-01	3.00746e-03	-2.15029e-01	1.18250e-03	3.58795e-01	3.62739e-03
6.75065e-01	-3.54693e-01	1.50091e-03	2.60491e-01	2.46788e-03	-3.15716e-01	3.03203e-03	-2.14767e-01	1.19791e-03	3.58676e-01	3.66168e-03
6.75550e-01	-3.54483e-01	1.51671e-03	2.60215e-01	2.49486e-03	-3.16151e-01	3.05600e-03	-2.14502e-01	1.21348e-03	3.58547e-01	3.69594e-03
6.76028e-01	-3.54269e-01	1.53270e-03	2.59935e-01	2.52213e-03	-3.16576e-01	3.08000e-03	-2.14235e-01	1.22933e-03	3.58408e-01	3.73099e-03
6.76501e-01	-3.54052e-01	1.54883e-03	2.59652e-01	2.54971e-03	-3.16995e-01	3.10562e-03	-2.13968e-01	1.24365e-03	3.58261e-01	3.76220e-03
6.76967e-01	-3.53830e-01	1.56513e-03	2.59366e-01	2.57755e-03	-3.17403e-01	3.12921e-03	-2.13698e-01	1.25786e-03	3.58109e-01	3.79510e-03
6.77428e-01	-3.53604e-01	1.58160e-03	2.59077e-01	2.60569e-03	-3.17804e-01	3.15428e-03	-2.13426e-01	1.27207e-03	3.57948e-01	3.82992e-03
6.77882e-01	-3.53374e-01	1.59825e-03	2.58785e-01	2.63414e-03	-3.18196e-01	3.17926e-03	-2.13151e-01	1.28657e-03	3.57778e-01	3.86483e-03
6.78331e-01	-3.53141e-01	1.61505e-03	2.58491e-01	2.66264e-03	-3.18579e-01	3.20300e-03	-2.12875e-01	1.30132e-03	3.57598e-01	3.90047e-03
6.78774e-01	-3.52903e-01	1.63203e-03	2.58195e-01	2.68912e-03	-3.18955e-01	3.22866e-03	-2.12596e-01	1.31610e-03	3.57409e-01	3.93602e-03
6.79212e-01	-3.52662e-01	1.64920e-03	2.57897e-01	2.71593e-03	-3.19322e-01	3.25403e-03	-2.12315e-01	1.33118e-03	3.57210e-01	3.97204e-03
6.79643e-01	-3.52417e-01	1.66651e-03	2.57595e-01	2.74299e-03	-3.19681e-01	3.27836e-03	-2.12032e-01	1.34647e-03	3.57002e-01	4.00843e-03
6.80069e-01	-3.52168e-01	1.68402e-03	2.57292e-01	2.77115e-03	-3.20032e-01	3.30389e-03	-2.11746e-01	1.36189e-03	3.56785e-01	4.04462e-03
6.80489e-01	-3.51916e-01	1.70170e-03	2.56987e-01	2.80083e-03	-3.20376e-01	3.32925e-03	-2.11458e-01	1.37755e-03	3.56559e-01	4.08180e-03
6.80904e-01	-3.51660e-01	1.71956e-03	2.56680e-01	2.83075e-03	-3.20710e-01	3.35367e-03	-2.11169e-01	1.39354e-03	3.56324e-01	4.11912e-03
6.81314e-01	-3.51401e-01	1.73761e-03	2.56369e-01	2.86105e-03	-3.21038e-01	3.37951e-03	-2.10877e-01	1.40944e-03	3.56080e-01	4.15616e-03
6.81718e-01	-3.51137e-01	1.75582e-03	2.56056e-01	2.89162e-03	-3.21359e-01	3.40531e-03	-2.10583e-01	1.42568e-03	3.55827e-01	4.19387e-03
6.82116e-01	-3.50872e-01	1.77543e-03	2.55740e-01	2.92253e-03	-3.21672e-01	3.42903e-03	-2.10287e-01	1.44215e-03	3.55566e-01	4.23183e-03
6.82510e-01	-3.50603e-01	1.79539e-03	2.55422e-01	2.95375e-03	-3.21979e-01	3.45350e-03	-2.09991e-01	1.46049e-03	3.55296e-01	4.27018e-03
6.82898e-01	-3.50331e-01	1.81554e-03	2.55101e-01	2.98533e-03	-3.22278e-01	3.47751e-03	-2.09694e-01	1.47922e-03	3.55021e-01	4.30585e-03
6.83281e-01	-3.50056e-01	1.83587e-03	2.54778e-01	3.01720e-03	-3.22570e-01	3.50141e-03	-2.09394e-01	1.49812e-03	3.54740e-01	4.33981e-03
6.83659e-01	-3.49779e-01	1.85478e-03	2.54452e-01	3.04942e-03	-3.22854e-01	3.52506e-03	-2.09092e-01	1.51723e-03	3.54450e-01	4.37383e-03
6.84031e-01	-3.49499e-01	1.87386e-03	2.54123e-01	3.08195e-03	-3.23132e-01	3.54956e-03	-2.08790e-01	1.53507e-03	3.54153e-01	4.40854e-03
6.84399e-01	-3.49215e-01	1.89314e-03	2.53792e-01	3.11485e-03	-3.23401e-01	3.57336e-03	-2.08487e-01	1.55239e-03	3.53852e-01	4.44761e-03
6.84762e-01	-3.48929e-01	1.91259e-03	2.53459e-01	3.14806e-03	-3.23665e-01	3.59841e-03	-2.08182e-01	1.56994e-03	3.53543e-01	4.48701e-03
6.85119e-01	-3.48639e-01	1.93224e-03	2.53123e-01	3.18163e-03	-3.23921e-01	3.62234e-03	-2.07876e-01	1.58767e-03	3.53227e-01	4.52638e-03
6.85472e-01	-3.48346e-01	1.95208e-03	2.52788e-01	3.21304e-03	-3.24171e-01	3.64693e-03	-2.07567e-01	1.60582e-03	3.52903e-01	4.56663e-03
6.85820e-01	-3.48050e-01	1.97214e-03	2.52450e-01	3.24448e-03	-3.24415e-01	3.67370e-03	-2.07257e-01	1.62394e-03	3.52571e-01	4.60635e-03
6.86163e-01	-3.47751e-01	1.99236e-03	2.52110e-01	3.27625e-03	-3.24651e-01	3.69815e-03	-2.06946e-01	1.64243e-03	3.52233e-01	4.64725e-03
6.86502e-01	-3.47449e-01	2.01280e-03	2.51768e-01	3.30838e-03	-3.24882e-01	3.72385e-03	-2.06633e-01	1.66108e-03	3.51887e-01	4.68816e-03
6.86836e-01	-3.47144e-01	2.03345e-03	2.51424e-01	3.34086e-03	-3.25106e-01	3.75056e-03	-2.06318e-01	1.68003e-03	3.51533e-01	4.72943e-03
6.87165e-01	-3.46837e-01	2.05429e-03	2.51077e-01	3.37367e-03	-3.25324e-01	3.77688e-03	-2.06001e-01	1.69915e-03	3.51173e-01	4.77074e-03
6.87490e-01	-3.46526e-01	2.07534e-03	2.50729e-01	3.40684e-03	-3.25535e-01	3.80232e-03	-2.05683e-01	1.71860e-03	3.50806e-01	4.81293e-03
6.87810e-01	-3.46213e-01	2.09660e-03	2.50378e-01	3.44034e-03	-3.25741e-01	3.82946e-03	-2.05364e-01	1.73813e-03	3.50432e-01	4.85479e-03
6.88125e-01	-3.45896e-01	2.11806e-03	2.50026e-01	3.47494e-03	-3.25939e-01	3.85585e-03	-2.05043e-01	1.75797e-03	3.50055e-01	4.89290e-03
6.88437e-01	-3.45578e-01	2.13974e-03	2.49673e-01	3.51126e-03	-3.26131e-01	3.88158e-03	-2.04721e-01	1.77823e-03	3.49673e-01	4.93098e-03
6.88743e-01	-3.45256e-01	2.16162e-03	2.49318e-01	3.54796e-03	-3.26318e-01	3.90818e-03	-2.04397e-01	1.79851e-03	3.49284e-01	4.96887e-03
6.89046e-01	-3.44932e-01	2.18372e-03	2.48961e-01	3.58502e-03	-3.26498e-01	3.93460e-03	-2.04071e-01	1.81909e-03	3.48889e-01	5.00693e-03
6.89344e-01	-3.44605e-01	2.20603e-03	2.48602e-01	3.62244e-03	-3.26672e-01	3.96043e-03	-2.03745e-01	1.83998e-03	3.48488e-01	5.04557e-03
6.89638e-01	-3.44277e-01	2.22864e-03	2.48241e-01	3.66025e-03	-3.26842e-01	3.98780e-03	-2.03419e-01	1.86182e-03	3.48080e-01	5.08428e-03
6.89928e-01	-3.43949e-01	2.25105e-03	2.47879e-01	3.69844e-03	-3.27004e-01	4.01447e-03	-2.03094e-01	1.88266e-03	3.47669e-01	5.12633e-03
6.90213e-01	-3.43617e-01	2.27369e-03	2.47514e-01	3.73702e-03	-3.27162e-01	4.04115e-03	-2.02768e-01	1.90380e-03	3.47254e-01	5.17002e-03
6.90495e-01	-3.43284e-01	2.29652e-03	2.47149e-01	3.77421e-03	-3.27313e-01	4.06800e-03	-2.02440e-01	1.92518e-03	3.46833e-01	5.21452e-03
6.90772e-01	-3.42948e-01	2.31959e-03	2.46784e-01	3.81056e-03	-3.27459e-01	4.09462e-03	-2.02111e-01	1.94680e-03	3.46406e-01	5.25900e-03
6.91046e-01	-3.42609e-01	2.34287e-03	2.46417e-01	3.84724e-03	-3.27599e-01	4.12116e-03	-2.01781e-01	1.96864e-03	3.45973e-01	5.30388e-03
6.91315e-01	-3.42268e-01	2.36638e-03	2.46048e-01	3.88432e-03	-3.27735e-01	4.14703e-03	-2.01450e-01	1.99088e-03	3.45535e-01	5.34949e-03
6.91581e-01	-3.41925e-01	2.39012e-03	2.45678e-01	3.92180e-03	-3.27867e-01	4.17338e-03	-2.01117e-01	2.01321e-03	3.45090e-01	5.39468e-03
6.91843e-01	-3.41580e-01	2.41409e-03	2.45305e-01	3.95962e-03	-3.27993e-01	4.19802e-03	-2.00784e-01	2.03588e-03	3.44641e-01	5.44069e-03
6.92101e-01	-3.41232e-01	2.43827e-03	2.44931e-01	3.99785e-03	-3.28114e-01	4.22356e-03	-2.00449e-01	2.05883e-03	3.44187e-01	5.48647e-03
6.92355e-01	-3.40882e-01	2.46269e-03	2.44556e-01	4.03650e-03	-3.28230e-01	4.24916e-03	-2.00113e-01	2.08202e-03	3.43732e-01	5.52743e-03
6.92605e-01	-3.40530e-01	2.48735e-03	2.44178e-01	4.07550e-03	-3.28341e-01	4.27428e-03	-1.99776e-01	2.10556e-03	3.43272e-01	5.56913e-03
6.92852e-01	-3.40176e-01	2.51224e-03	2.43799e-01	4.11494e-03	-3.28447e-01	4.30031e-03	-1.99438e-01	2.12938e-03	3.42807e-01	5.61086e-03
6.93095e-01	-3.39819e-01	2.53736e-03	2.43419e-01	4.15477e-03	-3.28548e-01	4.32517e-03	-1.99099e-01	2.15344e-03	3.42338e-01	5.65331e-03
6.93334e-01	-3.39461e-01	2.56272e-03	2.43037e-01	4.19499e-03	-3.28644e-01	4.35100e-03	-1.98759e-01	2.17777e-03	3.41863e-01	5.69580e-03
6.93570e-01	-3.39101e-01	2.58832e-03	2.42653e-01	4.23563e-03	-3.28736e-01	4.37708e-03	-1.98418e-01	2.20239e-03	3.41383e-01	5.73863e-03
6.93802e-01	-3.38738e-01	2.61415e-03	2.42268e-01	4.27672e-03	-3.28823e-01	4.40312e-03	-1.98076e-01	2.22733e-03	3.40898e-01	5.78184e-03
6.94031e-01	-3.38374e-01	2.64024e-03	2.41884e-01	4.32012e-03	-3.28903e-01	4.42775e-03	-1.97735e-01	2.25052e-03	3.40410e-01	5.82566e-03
6.94257e-01	-3.38009e-01	2.66531e-03	2.41498e-01	4.36417e-03	-3.28982e-01	4.45454e-03	-1.97394e-01	2.27341e-03	3.39917e-01	5.87073e-03
6.94479e-01	-3.37642e-01	2.68998e-03	2.41114e-01	4.40544e-03	-3.29053e-01	4.47903e-03	-1.97051e-01	2.29674e-03	3.39423e-01	5.91979e-03
6.94698e-01	-3.37274e-01	2.71491e-03	2.40728e-01	4.44712e-03	-3.29123e-01	4.50624e-03	-1.96708e-01	2.32045e-03	3.38925e-01	5.96898e-03
6.94913e-01	-3.36904e-01	2.74006e-03	2.40341e-01	4.48925e-03	-3.29187e-01	4.53189e-03	-1.96366e-01	2.34629e-03	3.38422e-01	6.01865e-03
6.95125e-01	-3.36533e-01	2.76668e-03	2.39953e-01	4.53178e-03	-3.29246e-01	4.55756e-03	-1.96023e-01	2.37234e-03	3.37916e-01	6.06884e-03
6.95334e-01	-3.36161e-01	2.79382e-03	2.39563e-01	4.57475e-03	-3.29302e-01	4.58381e-03	-1.95680e-01	2.39873e-03	3.37405e-01	6.11923e-03
6.95540e-01	-3.35787e-01	2.82122e-03	2.39173e-01	4.61813e-03	-3.29354e-01	4.61050e-03	-1.95335e-01	2.42527e-03	3.36895e-01	6.16731e-03
6.95742e-01	-3.35411e-01	2.84889e-03	2.38780e-01	4.66195e-03	-3.29402e-01	4.63792e-03	-1.94990e-01	2.45246e-03	3.36384e-01	6.21570e-03
6.95942e-01	-3.35034e-01	2.87681e-03	2.38387e-01	4.70620e-03	-3.29447e-01	4.66543e-03	-1.94643e-01	2.47959e-03	3.35869e-01	6.26391e-03
6.96138e-01	-3.34654e-01	2.90499e-03	2.37992e-01	4.75090e-03	-3.29486e-01	4.69231e-03	-1.94297e-01	2.50725e-03	3.35351e-01	6.31220e-03
6.96332e-01	-3.34274e-01	2.93342e-03	2.37596e-01	4.79606e-03	-3.29524e-01	4.72075e-03	-1.93949e-01	2.53517e-03	3.34829e-01	6.36279e-03
6.96522e-01	-3.33891e-01	2.96211e-03	2.37199e-01	4.84165e-03	-3.29557e-01	4.74874e-03	-1.93601e-01	2.56326e-03	3.34302e-01	6.41147e-03
6.96709e-01	-3.33507e-01	2.99108e-03	2.36800e-01	4.88768e-03	-3.29585e-01	4.77553e-03	-1.93252e-01	2.59189e-03	3.33773e-01	6.46204e-03
6.96894e-01	-3.33122e-01	3.02030e-03	2.36401e-01	4.93418e-03	-3.29610e-01	4.80346e-03	-1.92902e-01	2.62082e-03	3.33238e-01	6.51108e-03
6.97076e-01	-3.32735e-01	3.04978e-03	2.36000e-01	4.98113e-03	-3.29631e-01	4.83113e-03	-1.92552e-01	2.65005e-03	3.32704e-01	6.56405e-03
6.97254e-01	-3.32346e-01	3.07954e-03	2.35598e-01	5.02822e-03	-3.29649e-01	4.85926e-03	-1.92203e-01	2.67717e-03	3.32164e-01	6.61633e-03
6.97430e-01	-3.31956e-01	3.10957e-03	2.35199e-01	5.07263e-03	-3.29663e-01	4.88734e-03	-1.91854e-01	2.70434e-03	3.31622e-01	6.66942e-03
6.97604e-01	-3.31566e-01	3.13884e-03	2.34798e-01	5.11749e-03	-3.29674e-01	4.91477e-03	-1.91505e-01	2.73181e-03	3.31074e-01	6.72018e-03
6.97774e-01	-3.31175e-01	3.16741e-03	2.34396e-01	5.16282e-03	-3.29682e-01	4.94096e-03	-1.91155e-01	2.75970e-03	3.30527e-01	6.77683e-03
6.97942e-01	-3.30782e-01	3.19621e-03	2.33993e-01	5.20858e-03	-3.29688e-01	4.96761e-03	-1.90804e-01	2.78781e-03	3.29979e-01	6.83475e-03
6.98107e-01	-3.30389e-01	3.22531e-03	2.33591e-01	5.25666e-03	-3.29690e-01	4.99384e-03	-1.90453e-01	2.81634e-03	3.29429e-01	6.89070e-03
6.98269e-01	-3.29994e-01	3.25467e-03	2.33188e-01	5.30563e-03	-3.29689e-01	5.02087e-03	-1.90101e-01	2.84508e-03	3.28884e-01	6.94703e-03
6.98429e-01	-3.29597e-01	3.28431e-03	2.32785e-01	5.35511e-03	-3.29684e-01	5.04647e-03	-1.89748e-01	2.87429e-03	3.28331e-01	6.99900e-03
6.98587e-01	-3.29200e-01	3.31423e-03	2.32380e-01	5.40502e-03	-3.29680e-01	5.07713e-03	-1.89397e-01	2.90485e-03	3.27775e-01	7.05109e-03
6.98741e-01	-3.28801e-01	3.34440e-03	2.31974e-01	5.45541e-03	-3.29669e-01	5.10376e-03	-1.89045e-01	2.93668e-03	3.27221e-01	7.10849e-03
6.98894e-01	-3.28401e-01	3.37530e-03	2.31568e-01	5.50635e-03	-3.29656e-01	5.13125e-03	-1.88693e-01	2.96884e-03	3.26661e-01	7.16310e-03
6.99044e-01	-3.28001e-01	3.40760e-03	2.31160e-01	5.55771e-03	-3.29639e-01	5.15823e-03	-1.88341e-01	3.00129e-03	3.26098e-01	7.21792e-03
6.99191e-01	-3.27600e-01	3.44021e-03	2.30752e-01	5.60957e-03	-3.29625e-01	5.19105e-03	-1.87988e-01	3.03414e-03	3.25533e-01	7.27377e-03
6.99336e-01	-3.27198e-01	3.47310e-03	2.30342e-01	5.66192e-03	-3.29601e-01	5.21643e-03	-1.87635e-01	3.06747e-03	3.24966e-01	7.33171e-03
6.99479e-01	-3.26795e-01	3.50630e-03	2.29932e-01	5.71480e-03	-3.29578e-01	5.24575e-03	-1.87281e-01	3.10103e-03	3.24397e-01	7.38903e-03
6.99619e-01	-3.26390e-01	3.53976e-03	2.29523e-01	5.76545e-03	-3.29545e-01	5.26917e-03	-1.86929e-01	3.13376e-03	3.23825e-01	7.44731e-03
6.99757e-01	-3.25984e-01	3.57354e-03	2.29115e-01	5.81559e-03	-3.29517e-01	5.29897e-03	-1.86577e-01	3.16517e-03	3.23250e-01	7.50553e-03
6.99893e-01	-3.25578e-01	3.60760e-03	2.28705e-01	5.86627e-03	-3.29484e-01	5.32716e-03	-1.86225e-01	3.19705e-03	3.22672e-01	7.56351e-03
7.00027e-01	-3.25170e-01	3.64198e-03	2.28295e-01	5.91745e-03	-3.29448e-01	5.35565e-03	-1.85873e-01	3.22929e-03	3.22090e-01	7.62078e-03
7.00158e-01	-3.24763e-01	3.67481e-03	2.27884e-01	5.96911e-03	-3.29415e-01	5.38907e-03	-1.85520e-01	3.26176e-03	3.21509e-01	7.67900e-03
7.00287e-01	-3.24355e-01	3.70763e-03	2.27472e-01	6.02127e-03	-3.29373e-01	5.41704e-03	-1.85167e-01	3.29466e-03	3.20933e-01	7.73527e-03
7.00415e-01	-3.23946e-01	3.74075e-03	2.27060e-01	6.07393e-03	-3.29324e-01	5.43985e-03	-1.84813e-01	3.32809e-03	3.20356e-01	7.79262e-03
7.00540e-01	-3.23536e-01	3.77416e-03	2.26646e-01	6.12714e-03	-3.29283e-01	5.47305e-03	-1.84459e-01	3.36173e-03	3.19778e-01	7.85148e-03
7.00662e-01	-3.23126e-01	3.80789e-03	2.26232e-01	6.18080e-03	-3.29234e-01	5.50139e-03	-1.84105e-01	3.39587e-03	3.19197e-01	7.91017e-03
7.00783e-01	-3.22714e-01	3.84191e-03	2.25817e-01	6.23502e-03	-3.29183e-01	5.52997e-03	-1.83751e-01	3.43035e-03	3.18619e-01	7.97390e-03
7.00902e-01	-3.22301e-01	3.87624e-03	2.25402e-01	6.28977e-03	-3.29131e-01	5.56011e-03	-1.83396e-01	3.46510e-03	3.18034e-01	8.03402e-03
7.01019e-01	-3.21888e-01	3.91086e-03	2.24987e-01	6.34727e-03	-3.29077e-01	5.59056e-03	-1.83041e-01	3.50033e-03	3.17446e-01	8.09303e-03
7.01134e-01	-3.21474e-01	3.94581e-03	2.24573e-01	6.40539e-03	-3.29018e-01	5.61894e-03	-1.82686e-01	3.53592e-03	3.16861e-01	8.15709e-03
7.01247e-01	-3.21058e-01	3.98105e-03	2.24157e-01	6.46402e-03	-3.28958e-01	5.64790e-03	-1.82330e-01	3.57195e-03	3.16271e-01	8.21939e-03
7.01358e-01	-3.20642e-01	4.01663e-03	2.23744e-01	6.51980e-03	-3.28897e-01	5.67832e-03	-1.81976e-01	3.61020e-03	3.15682e-01	8.28383e-03
7.01467e-01	-3.20225e-01	4.05252e-03	2.23331e-01	6.57564e-03	-3.28835e-01	5.70958e-03	-1.81624e-01	3.64734e-03	3.15088e-01	8.34715e-03
7.01574e-01	-3.19807e-01	4.08871e-03	2.22917e-01	6.63200e-03	-3.28764e-01	5.73450e-03	-1.81272e-01	3.68348e-03	3.14493e-01	8.41083e-03
7.01680e-01	-3.19390e-01	4.12654e-03	2.22503e-01	6.68887e-03	-3.28696e-01	5.76462e-03	-1.80921e-01	3.72007e-03	3.13900e-01	8.47816e-03
7.01783e-01	-3.18972e-01	4.16497e-03	2.22088e-01	6.74627e-03	-3.28628e-01	5.79413e-03	-1.80569e-01	3.75700e-03	3.13301e-01	8.54208e-03
7.01885e-01	-3.18554e-01	4.20376e-03	2.21672e-01	6.80421e-03	-3.28557e-01	5.82221e-03	-1.80217e-01	3.79444e-03	3.12709e-01	8.60318e-03
7.01985e-01	-3.18136e-01	4.24135e-03	2.21256e-01	6.86273e-03	-3.28488e-01	5.85378e-03	-1.79865e-01	3.83225e-03	3.12113e-01	8.66105e-03
7.02084e-01	-3.17718e-01	4.27853e-03	2.20839e-01	6.92177e-03	-3.28413e-01	5.88105e-03	-1.79513e-01	3.87057e-03	3.11522e-01	8.72608e-03
7.02181e-01	-3.17300e-01	4.31604e-03	2.20421e-01	6.98138e-03	-3.28340e-01	5.91325e-03	-1.79160e-01	3.90921e-03	3.10922e-01	8.78469e-03
7.02276e-01	-3.16880e-01	4.35384e-03	2.20003e-01	7.04150e-03	-3.28262e-01	5.94167e-03	-1.78807e-01	3.94814e-03	3.10324e-01	8.84597e-03
7.02369e-01	-3.16460e-01	4.39201e-03	2.19584e-01	7.10222e-03	-3.28183e-01	5.97164e-03	-1.78455e-01	3.98771e-03	3.09725e-01	8.90967e-03
7.02461e-01	-3.16040e-01	4.43047e-03	2.19164e-01	7.16349e-03	-3.28106e-01	6.00492e-03	-1.78101e-01	4.02745e-03	3.09127e-01	8.97533e-03
7.02551e-01	-3.15619e-01	4.46927e-03	2.18744e-01	7.22529e-03	-3.28017e-01	6.02778e-03	-1.77748e-01	4.06774e-03	3.08532e-01	9.04617e-03
7.02640e-01	-3.15197e-01	4.50843e-03	2.18325e-01	7.28583e-03	-3.27937e-01	6.06207e-03	-1.77395e-01	4.10854e-03	3.07932e-01	9.11432e-03
7.02727e-01	-3.14774e-01	4.54789e-03	2.17908e-01	7.34465e-03	-3.27849e-01	6.09030e-03	-1.77041e-01	4.14984e-03	3.07333e-01	9.18503e-03
7.02812e-01	-3.14351e-01	4.58772e-03	2.17491e-01	7.40405e-03	-3.27763e-01	6.12147e-03	-1.76688e-01	4.19108e-03	3.06730e-01	9.25360e-03
7.02896e-01	-3.13927e-01	4.62787e-03	2.17072e-01	7.46400e-03	-3.27672e-01	6.15011e-03	-1.76337e-01	4.23004e-03	3.06128e-01	9.32476e-03
7.02979e-01	-3.13503e-01	4.66838e-03	2.16654e-01	7.52506e-03	-3.27579e-01	6.17805e-03	-1.75987e-01	4.26939e-03	3.05527e-01	9.39827e-03
7.03060e-01	-3.13078e-01	4.70920e-03	2.16237e-01	7.58853e-03	-3.27483e-01	6.20426e-03	-1.75636e-01	4.30899e-03	3.04921e-01	9.46907e-03
7.03140e-01	-3.12653e-01	4.75040e-03	2.15820e-01	7.65261e-03	-3.27391e-01	6.23633e-03	-1.75285e-01	4.34923e-03	3.04323e-01	9.53634e-03
7.03218e-01	-3.12227e-01	4.79195e-03	2.15402e-01	7.71724e-03	-3.27301e-01	6.27251e-03	-1.74934e-01	4.38983e-03	3.03722e-01	9.60217e-03
7.03295e-01	-3.11800e-01	4.83382e-03	2.14983e-01	7.78247e-03	-3.27199e-01	6.29750e-03	-1.74584e-01	4.43295e-03	3.03121e-01	9.66902e-03
7.03370e-01	-3.11375e-01	4.87396e-03	2.14564e-01	7.84824e-03	-3.27101e-01	6.32818e-03	-1.74235e-01	4.47630e-03	3.02523e-01	9.74012e-03
7.03444e-01	-3.10950e-01	4.91415e-03	2.14145e-01	7.91463e-03	-3.27001e-01	6.35845e-03	-1.73886e-01	4.52025e-03	3.01917e-01	9.80558e-03
7.03517e-01	-3.10525e-01	4.95518e-03	2.13725e-01	7.98158e-03	-3.26900e-01	6.38895e-03	-1.73536e-01	4.56468e-03	3.01313e-01	9.87407e-03
7.03589e-01	-3.10100e-01	4.99774e-03	2.13304e-01	8.04920e-03	-3.26797e-01	6.41940e-03	-1.73187e-01	4.60959e-03	3.00710e-01	9.94487e-03
7.03659e-01	-3.09675e-01	5.04065e-03	2.12885e-01	8.11550e-03	-3.26698e-01	6.45422e-03	-1.72837e-01	4.65488e-03	3.00103e-01	1.00132e-02
7.03728e-01	-3.09250e-01	5.08392e-03	2.12468e-01	8.17992e-03	-3.26587e-01	6.47912e-03	-1.72487e-01	4.70069e-03	2.99499e-01	1.00864e-02
7.03795e-01	-3.08824e-01	5.12753e-03	2.12050e-01	8.24492e-03	-3.26483e-01	6.51237e-03	-1.72138e-01	4.74700e-03	2.98890e-01	1.01562e-02
7.03862e-01	-3.08397e-01	5.17151e-03	2.11632e-01	8.31051e-03	-3.26378e-01	6.54555e-03	-1.71788e-01	4.79365e-03	2.98284e-01	1.02299e-02
7.03927e-01	-3.07971e-01	5.21586e-03	2.11213e-01	8.37670e-03	-3.26262e-01	6.56963e-03	-1.71441e-01	4.83755e-03	2.97681e-01	1.03076e-02
7.03991e-01	-3.07543e-01	5.26057e-03	2.10794e-01	8.44351e-03	-3.26156e-01	6.60455e-03	-1.71095e-01	4.88174e-03	2.97076e-01	1.03850e-02
7.04054e-01	-3.07116e-01	5.30565e-03	2.10374e-01	8.51090e-03	-3.26042e-01	6.63323e-03	-1.70748e-01	4.92665e-03	2.96472e-01	1.04657e-02
7.04116e-01	-3.06688e-01	5.35108e-03	2.09954e-01	8.57887e-03	-3.25932e-01	6.66653e-03	-1.70401e-01	4.97179e-03	2.95871e-01	1.05378e-02
7.04177e-01	-3.06259e-01	5.39690e-03	2.09534e-01	8.64749e-03	-3.25814e-01	6.69332e-03	-1.70054e-01	5.01746e-03	2.95273e-01	1.06123e-02
7.04236e-01	-3.05830e-01	5.44309e-03	2.09113e-01	8.71669e-03	-3.25701e-01	6.72597e-03	-1.69708e-01	5.06386e-03	2.94672e-01	1.06850e-02
7.04294e-01	-3.05401e-01	5.48966e-03	2.08691e-01	8.78660e-03	-3.25590e-01	6.75803e-03	-1.69361e-01	5.11054e-03	2.94071e-01	1.07588e-02
7.04352e-01	-3.04973e-01	5.53549e-03	2.08270e-01	8.85703e-03	-3.25479e-01	6.79220e-03	-1.69014e-01	5.15758e-03	2.93468e-01	1.08318e-02


==> anc/dbn-2d.dat <==
#   NOTE all values are scaled by the exponential factor exp(q*beta*eB)
#	Db2	Db21_Avg	Db21_Err	Db31_Avg	Db31_Err	Db22_Avg	Db22_Err	Db41_Avg	Db41_Err	Db32_Avg	Db32_Err
1.08535e-02	-4.90854e-03	2.59045e-06	3.20095e-03	2.67965e-06	3.11071e-05	3.11315e-08	-2.38358e-03	1.04317e-06	1.32909e-05	6.60793e-08
1.26740e-02	-5.66208e-03	3.67779e-06	3.68349e-03	3.72139e-06	1.91894e-05	9.58262e-08	-2.74099e-03	1.40985e-06	3.16513e-05	1.17487e-07
1.40365e-02	-6.21725e-03	4.56133e-06	4.03801e-03	4.63981e-06	7.46647e-06	1.58858e-07	-3.00336e-03	1.70996e-06	4.78989e-05	1.70392e-07
1.51850e-02	-6.67995e-03	5.43194e-06	4.33280e-03	5.48799e-06	-4.22189e-06	2.24850e-07	-3.22143e-03	1.97490e-06	6.31916e-05	2.25192e-07
1.62058e-02	-7.08742e-03	6.26882e-06	4.59200e-03	6.29688e-06	-1.59691e-05	2.95000e-07	-3.41309e-03	2.21581e-06	7.79753e-05	2.81835e-07
1.71409e-02	-7.45774e-03	7.08689e-06	4.82725e-03	7.08198e-06	-2.78310e-05	3.68654e-07	-3.58699e-03	2.43958e-06	9.24791e-05	3.39736e-07
1.80142e-02	-7.80118e-03	7.89431e-06	5.04518e-03	7.85207e-06	-3.98461e-05	4.46947e-07	-3.74805e-03	2.65113e-06	1.06836e-04	3.99513e-07
1.88408e-02	-8.12421e-03	8.69670e-06	5.24997e-03	8.59850e-06	-5.20414e-05	5.30646e-07	-3.89935e-03	2.85090e-06	1.21134e-04	4.61301e-07
1.96308e-02	-8.43119e-03	9.49757e-06	5.44444e-03	9.30481e-06	-6.44350e-05	6.17734e-07	-4.04300e-03	3.01496e-06	1.35435e-04	5.27150e-07
2.03915e-02	-8.72522e-03	1.02998e-05	5.63057e-03	1.00068e-05	-7.70452e-05	7.10918e-07	-4.18047e-03	3.17771e-06	1.49782e-04	5.95400e-07
2.11282e-02	-9.00859e-03	1.11052e-05	5.80982e-03	1.07070e-05	-8.98820e-05	8.07418e-07	-4.31286e-03	3.34978e-06	1.64210e-04	6.66735e-07
2.18450e-02	-9.28304e-03	1.19155e-05	5.98335e-03	1.14462e-05	-1.02959e-04	9.09498e-07	-4.44098e-03	3.51468e-06	1.78745e-04	7.40390e-07
2.25452e-02	-9.54993e-03	1.27318e-05	6.15201e-03	1.21869e-05	-1.16284e-04	1.01661e-06	-4.56549e-03	3.67386e-06	1.93412e-04	8.15530e-07
2.32312e-02	-9.81044e-03	1.34840e-05	6.31650e-03	1.29296e-05	-1.29865e-04	1.12806e-06	-4.68690e-03	3.82566e-06	2.08229e-04	8.95846e-07
2.39051e-02	-1.00654e-02	1.42417e-05	6.47738e-03	1.36759e-05	-1.43711e-04	1.24450e-06	-4.80563e-03	3.97166e-06	2.23210e-04	9.79287e-07
2.45688e-02	-1.03155e-02	1.50059e-05	6.63513e-03	1.44255e-05	-1.57829e-04	1.36701e-06	-4.92204e-03	4.11239e-06	2.38367e-04	1.06593e-06
2.52235e-02	-1.05613e-02	1.58127e-05	6.79014e-03	1.51795e-05	-1.72226e-04	1.49528e-06	-5.03642e-03	4.24662e-06	2.53713e-04	1.15572e-06
2.58706e-02	-1.08036e-02	1.66568e-05	6.94274e-03	1.59382e-05	-1.86907e-04	1.62951e-06	-5.14901e-03	4.37385e-06	2.69260e-04	1.25158e-06
2.65110e-02	-1.10425e-02	1.75103e-05	7.09322e-03	1.67021e-05	-2.01875e-04	1.76751e-06	-5.26002e-03	4.49599e-06	2.85015e-04	1.35133e-06
2.71458e-02	-1.12785e-02	1.83740e-05	7.24183e-03	1.74713e-05	-2.17142e-04	1.91395e-06	-5.36964e-03	4.61186e-06	3.00988e-04	1.45488e-06
2.77755e-02	-1.15120e-02	1.92476e-05	7.38877e-03	1.82454e-05	-2.32709e-04	2.06133e-06	-5.47802e-03	4.72284e-06	3.17187e-04	1.56232e-06
2.84011e-02	-1.17433e-02	2.01326e-05	7.53424e-03	1.90261e-05	-2.48587e-04	2.21718e-06	-5.58531e-03	4.82614e-06	3.33618e-04	1.67352e-06
2.90229e-02	-1.19725e-02	2.10282e-05	7.67840e-03	1.98125e-05	-2.64779e-04	2.37838e-06	-5.69142e-03	5.12752e-06	3.50294e-04	1.78507e-06
2.96417e-02	-1.22000e-02	2.19353e-05	7.82139e-03	2.06048e-05	-2.81292e-04	2.54902e-06	-5.79680e-03	5.29114e-06	3.67216e-04	1.89991e-06
3.02579e-02	-1.24258e-02	2.28537e-05	7.96336e-03	2.14033e-05	-2.98126e-04	2.72249e-06	-5.90117e-03	5.68841e-06	3.84393e-04	2.01851e-06
3.08719e-02	-1.26503e-02	2.37840e-05	8.10441e-03	2.22084e-05	-3.15293e-04	2.90625e-06	-6.00449e-03	6.44518e-06	4.01830e-04	2.14074e-06
3.14841e-02	-1.28736e-02	2.47262e-05	8.24466e-03	2.30204e-05	-3.32791e-04	3.09187e-06	-6.10794e-03	6.46279e-06	4.19532e-04	2.26684e-06
3.20949e-02	-1.30958e-02	2.56805e-05	8.38420e-03	2.38341e-05	-3.50631e-04	3.28644e-06	-6.21047e-03	6.86080e-06	4.37508e-04	2.39727e-06
3.27046e-02	-1.33170e-02	2.66473e-05	8.52314e-03	2.46223e-05	-3.68820e-04	3.49094e-06	-6.31296e-03	6.83120e-06	4.55761e-04	2.53153e-06
3.33134e-02	-1.35374e-02	2.76265e-05	8.66155e-03	2.54160e-05	-3.87358e-04	3.69735e-06	-6.41402e-03	7.82031e-06	4.74299e-04	2.66963e-06
3.39218e-02	-1.37571e-02	2.86187e-05	8.79948e-03	2.62169e-05	-4.06259e-04	3.91079e-06	-6.51535e-03	8.16797e-06	4.93129e-04	2.81567e-06
3.45299e-02	-1.39763e-02	2.96236e-05	8.93702e-03	2.70229e-05	-4.25523e-04	4.13136e-06	-6.61675e-03	8.14959e-06	5.12256e-04	2.96722e-06
3.51379e-02	-1.41949e-02	3.06415e-05	9.07421e-03	2.78356e-05	-4.45160e-04	4.36308e-06	-6.71726e-03	8.74587e-06	5.31684e-04	3.12385e-06
3.57462e-02	-1.44131e-02	3.16728e-05	9.21112e-03	2.86551e-05	-4.65174e-04	4.60377e-06	-6.81784e-03	9.05363e-06	5.51419e-04	3.28492e-06
3.63548e-02	-1.46310e-02	3.27172e-05	9.34780e-03	2.94800e-05	-4.85566e-04	4.85029e-06	-6.91789e-03	9.70810e-06	5.71466e-04	3.45079e-06
3.69639e-02	-1.48486e-02	3.37755e-05	9.48431e-03	3.03127e-05	-5.06346e-04	5.10558e-06	-7.01843e-03	9.73815e-06	5.91835e-04	3.61833e-06
3.75739e-02	-1.50661e-02	3.48277e-05	9.62068e-03	3.11506e-05	-5.27520e-04	5.37038e-06	-7.11820e-03	1.04176e-05	6.12530e-04	3.78795e-06
3.81847e-02	-1.52835e-02	3.58455e-05	9.75697e-03	3.19961e-05	-5.49092e-04	5.64313e-06	-7.21815e-03	1.08343e-05	6.33553e-04	3.96255e-06
3.87966e-02	-1.55009e-02	3.68757e-05	9.89320e-03	3.28471e-05	-5.71069e-04	5.92465e-06	-7.31778e-03	1.15256e-05	6.54912e-04	4.14184e-06
3.94098e-02	-1.57182e-02	3.79190e-05	1.00294e-02	3.37046e-05	-5.93457e-04	6.21438e-06	-7.41773e-03	1.18834e-05	6.76611e-04	4.32635e-06
4.00243e-02	-1.59357e-02	3.89752e-05	1.01657e-02	3.45693e-05	-6.16263e-04	6.51418e-06	-7.51729e-03	1.26323e-05	6.98656e-04	4.51561e-06
4.06403e-02	-1.61533e-02	4.00445e-05	1.03020e-02	3.54399e-05	-6.39492e-04	6.82117e-06	-7.61745e-03	1.28145e-05	7.21053e-04	4.71043e-06
4.12579e-02	-1.63710e-02	4.11271e-05	1.04384e-02	3.63170e-05	-6.63157e-04	7.13261e-06	-7.71762e-03	1.30360e-05	7.43807e-04	4.91002e-06
4.18773e-02	-1.65890e-02	4.22230e-05	1.05750e-02	3.72005e-05	-6.87260e-04	7.45404e-06	-7.81760e-03	1.35366e-05	7.66925e-04	5.11491e-06
4.24985e-02	-1.68072e-02	4.33327e-05	1.07117e-02	3.80898e-05	-7.11805e-04	7.78303e-06	-7.91728e-03	1.44506e-05	7.90411e-04	5.32553e-06
4.31217e-02	-1.70258e-02	4.44566e-05	1.08485e-02	3.89866e-05	-7.36804e-04	8.12544e-06	-8.01774e-03	1.47252e-05	8.14271e-04	5.54103e-06
4.37470e-02	-1.72447e-02	4.55934e-05	1.09856e-02	3.98896e-05	-7.62261e-04	8.47829e-06	-8.11824e-03	1.50860e-05	8.38513e-04	5.76225e-06
4.43745e-02	-1.74640e-02	4.67450e-05	1.11230e-02	4.08196e-05	-7.88185e-04	8.84481e-06	-8.21939e-03	1.49597e-05	8.63142e-04	5.99006e-06
4.50042e-02	-1.76837e-02	4.79108e-05	1.12606e-02	4.17571e-05	-8.14582e-04	9.22281e-06	-8.31936e-03	1.61827e-05	8.88166e-04	6.22722e-06
4.56363e-02	-1.79040e-02	4.91359e-05	1.13985e-02	4.27007e-05	-8.41455e-04	9.60941e-06	-8.42053e-03	1.64085e-05	9.13593e-04	6.47313e-06
4.62709e-02	-1.81247e-02	5.03876e-05	1.15367e-02	4.36505e-05	-8.68817e-04	1.00102e-05	-8.52139e-03	1.71510e-05	9.39424e-04	6.72507e-06
4.69081e-02	-1.83460e-02	5.16544e-05	1.16752e-02	4.46050e-05	-8.96672e-04	1.04224e-05	-8.62187e-03	1.85065e-05	9.65667e-04	6.98450e-06
4.75478e-02	-1.85679e-02	5.29362e-05	1.18141e-02	4.55660e-05	-9.25026e-04	1.08441e-05	-8.72430e-03	1.81363e-05	9.92331e-04	7.24580e-06
4.81903e-02	-1.87904e-02	5.42335e-05	1.19534e-02	4.65335e-05	-9.53889e-04	1.12790e-05	-8.82538e-03	1.93875e-05	1.01942e-03	7.50884e-06
4.88356e-02	-1.90135e-02	5.55466e-05	1.20930e-02	4.75056e-05	-9.83268e-04	1.17267e-05	-8.92731e-03	2.00358e-05	1.04695e-03	7.77817e-06
4.94838e-02	-1.92373e-02	5.68757e-05	1.22331e-02	4.84834e-05	-1.01317e-03	1.21865e-05	-9.02983e-03	2.03958e-05	1.07491e-03	8.05471e-06
5.01349e-02	-1.94617e-02	5.82196e-05	1.23736e-02	4.94669e-05	-1.04361e-03	1.26513e-05	-9.13188e-03	2.15224e-05	1.10331e-03	8.33750e-06
5.07890e-02	-1.96869e-02	5.95805e-05	1.25145e-02	5.04560e-05	-1.07459e-03	1.31252e-05	-9.23498e-03	2.19170e-05	1.13217e-03	8.62754e-06
5.14463e-02	-1.99128e-02	6.09571e-05	1.26559e-02	5.14505e-05	-1.10612e-03	1.36135e-05	-9.33847e-03	2.22251e-05	1.16148e-03	8.92356e-06
5.21067e-02	-2.01395e-02	6.23502e-05	1.27978e-02	5.24483e-05	-1.13821e-03	1.41158e-05	-9.44131e-03	2.35239e-05	1.19126e-03	9.22603e-06
5.27704e-02	-2.03670e-02	6.37591e-05	1.29401e-02	5.34524e-05	-1.17086e-03	1.46304e-05	-9.54598e-03	2.33370e-05	1.22151e-03	9.53678e-06
5.34374e-02	-2.05953e-02	6.51845e-05	1.30830e-02	5.44620e-05	-1.20408e-03	1.51576e-05	-9.64929e-03	2.48717e-05	1.25223e-03	9.85427e-06
5.41077e-02	-2.08244e-02	6.66267e-05	1.32264e-02	5.54757e-05	-1.23788e-03	1.56987e-05	-9.75383e-03	2.55428e-05	1.28344e-03	1.01796e-05
5.47815e-02	-2.10545e-02	6.80854e-05	1.33704e-02	5.64939e-05	-1.27228e-03	1.62541e-05	-9.85860e-03	2.63605e-05	1.31515e-03	1.05116e-05
5.54588e-02	-2.12854e-02	6.95612e-05	1.35149e-02	5.75173e-05	-1.30728e-03	1.68298e-05	-9.96499e-03	2.59572e-05	1.34735e-03	1.08512e-05
5.61397e-02	-2.15172e-02	7.10531e-05	1.36600e-02	5.85444e-05	-1.34289e-03	1.74234e-05	-1.00701e-02	2.72396e-05	1.38006e-03	1.11996e-05
5.68242e-02	-2.17500e-02	7.25627e-05	1.38057e-02	5.95768e-05	-1.37912e-03	1.80366e-05	-1.01761e-02	2.80172e-05	1.41329e-03	1.15541e-05
5.75125e-02	-2.19837e-02	7.40890e-05	1.39520e-02	6.06124e-05	-1.41597e-03	1.86605e-05	-1.02819e-02	2.97830e-05	1.44703e-03	1.19180e-05
5.82044e-02	-2.22184e-02	7.56318e-05	1.40989e-02	6.16509e-05	-1.45347e-03	1.93029e-05	-1.03893e-02	3.08423e-05	1.48131e-03	1.22893e-05
5.89002e-02	-2.24541e-02	7.71930e-05	1.42464e-02	6.26952e-05	-1.49161e-03	1.99627e-05	-1.04967e-02	3.22951e-05	1.51613e-03	1.26684e-05
5.95999e-02	-2.26909e-02	7.87715e-05	1.43946e-02	6.37421e-05	-1.53040e-03	2.06386e-05	-1.06055e-02	3.29793e-05	1.55149e-03	1.30564e-05
6.03035e-02	-2.29286e-02	8.03671e-05	1.45435e-02	6.47920e-05	-1.56986e-03	2.13313e-05	-1.07138e-02	3.45590e-05	1.58740e-03	1.34534e-05
6.10111e-02	-2.31675e-02	8.19809e-05	1.46930e-02	6.58458e-05	-1.60999e-03	2.20393e-05	-1.08230e-02	3.57790e-05	1.62388e-03	1.38652e-05
6.17227e-02	-2.34074e-02	8.36114e-05	1.48432e-02	6.69013e-05	-1.65082e-03	2.27586e-05	-1.09338e-02	3.59987e-05	1.66094e-03	1.42903e-05
6.24385e-02	-2.36485e-02	8.52611e-05	1.49941e-02	6.79624e-05	-1.69235e-03	2.34917e-05	-1.10434e-02	3.78334e-05	1.69858e-03	1.47162e-05
6.31584e-02	-2.38906e-02	8.69275e-05	1.51452e-02	6.95027e-05	-1.73458e-03	2.42413e-05	-1.11542e-02	3.90196e-05	1.73682e-03	1.51474e-05
6.38826e-02	-2.41339e-02	8.86128e-05	1.52967e-02	7.14097e-05	-1.77753e-03	2.50105e-05	-1.12636e-02	4.22690e-05	1.77565e-03	1.55863e-05
6.46110e-02	-2.43784e-02	9.03164e-05	1.54489e-02	7.33895e-05	-1.82121e-03	2.58000e-05	-1.13755e-02	4.34340e-05	1.81509e-03	1.60355e-05
6.53438e-02	-2.46240e-02	9.20382e-05	1.56018e-02	7.53930e-05	-1.86563e-03	2.66021e-05	-1.14886e-02	4.40080e-05	1.85515e-03	1.64939e-05
6.60809e-02	-2.48709e-02	9.37781e-05	1.57554e-02	7.74143e-05	-1.91080e-03	2.74294e-05	-1.15999e-02	4.69561e-05	1.89582e-03	1.69621e-05
6.68225e-02	-2.51189e-02	9.55369e-05	1.59097e-02	7.95647e-05	-1.95672e-03	2.82751e-05	-1.17144e-02	4.73073e-05	1.93713e-03	1.74406e-05
6.75686e-02	-2.53682e-02	9.73076e-05	1.60648e-02	8.16656e-05	-2.00342e-03	2.91402e-05	-1.18271e-02	5.00882e-05	1.97908e-03	1.79271e-05
6.83192e-02	-2.56189e-02	9.90388e-05	1.62207e-02	8.38352e-05	-2.05091e-03	3.00280e-05	-1.19419e-02	5.13237e-05	2.02168e-03	1.84248e-05
6.90745e-02	-2.58708e-02	1.00788e-04	1.63774e-02	8.59880e-05	-2.09918e-03	3.09323e-05	-1.20558e-02	5.41073e-05	2.06494e-03	1.89335e-05
6.98344e-02	-2.61240e-02	1.02556e-04	1.65347e-02	8.82541e-05	-2.14827e-03	3.18645e-05	-1.21722e-02	5.49674e-05	2.10887e-03	1.94514e-05
7.05990e-02	-2.63785e-02	1.04343e-04	1.66929e-02	9.05684e-05	-2.19817e-03	3.28171e-05	-1.22893e-02	5.57364e-05	2.15348e-03	1.99817e-05
7.13684e-02	-2.66343e-02	1.06147e-04	1.68519e-02	9.29379e-05	-2.24891e-03	3.37987e-05	-1.24055e-02	5.81038e-05	2.19878e-03	2.05206e-05
7.21426e-02	-2.68915e-02	1.07972e-04	1.70118e-02	9.52354e-05	-2.30051e-03	3.48137e-05	-1.25217e-02	6.11037e-05	2.24478e-03	2.10702e-05
7.29216e-02	-2.71500e-02	1.09815e-04	1.71724e-02	9.76706e-05	-2.35296e-03	3.58474e-05	-1.26402e-02	6.23551e-05	2.29150e-03	2.16337e-05
7.37057e-02	-2.74099e-02	1.11676e-04	1.73339e-02	1.00086e-04	-2.40628e-03	3.69090e-05	-1.27604e-02	6.26807e-05	2.33892e-03	2.22048e-05
7.44946e-02	-2.76712e-02	1.13558e-04	1.74963e-02	1.02588e-04	-2.46048e-03	3.79987e-05	-1.28778e-02	6.64586e-05	2.38709e-03	2.27884e-05
7.52887e-02	-2.79339e-02	1.15458e-04	1.76595e-02	1.05110e-04	-2.51558e-03	3.91036e-05	-1.29974e-02	6.87872e-05	2.43599e-03	2.33844e-05
7.60878e-02	-2.81981e-02	1.17377e-04	1.78235e-02	1.07711e-04	-2.57160e-03	4.02328e-05	-1.31185e-02	7.02388e-05	2.48565e-03	2.39928e-05
7.68920e-02	-2.84637e-02	1.19317e-04	1.79885e-02	1.10283e-04	-2.62855e-03	4.13709e-05	-1.32384e-02	7.36091e-05	2.53607e-03	2.46133e-05
7.77015e-02	-2.87308e-02	1.21276e-04	1.81544e-02	1.12977e-04	-2.68644e-03	4.25420e-05	-1.33621e-02	7.37977e-05	2.58726e-03	2.52424e-05
7.85162e-02	-2.89994e-02	1.23254e-04	1.83212e-02	1.15637e-04	-2.74527e-03	4.37284e-05	-1.34835e-02	7.71144e-05	2.63924e-03	2.58873e-05
7.93361e-02	-2.92694e-02	1.25252e-04	1.84888e-02	1.18399e-04	-2.80507e-03	4.49531e-05	-1.36069e-02	7.91420e-05	2.69202e-03	2.65453e-05
8.01615e-02	-2.95410e-02	1.27271e-04	1.86574e-02	1.21202e-04	-2.86586e-03	4.62078e-05	-1.37296e-02	8.25920e-05	2.74561e-03	2.72140e-05
8.09922e-02	-2.98142e-02	1.29310e-04	1.88269e-02	1.24034e-04	-2.92763e-03	4.74860e-05	-1.38548e-02	8.43241e-05	2.80001e-03	2.78939e-05
8.18284e-02	-3.00888e-02	1.31367e-04	1.89974e-02	1.26925e-04	-2.99042e-03	4.87913e-05	-1.39796e-02	8.71702e-05	2.85525e-03	2.85896e-05
8.26702e-02	-3.03651e-02	1.33447e-04	1.91689e-02	1.29834e-04	-3.05423e-03	5.01311e-05	-1.41051e-02	9.00833e-05	2.91134e-03	2.92980e-05
8.35174e-02	-3.06429e-02	1.35546e-04	1.93412e-02	1.32842e-04	-3.11907e-03	5.14990e-05	-1.42316e-02	9.27730e-05	2.96828e-03	3.00201e-05
8.43704e-02	-3.09224e-02	1.37666e-04	1.95146e-02	1.35916e-04	-3.18497e-03	5.28934e-05	-1.43596e-02	9.46580e-05	3.02611e-03	3.07409e-05
8.52289e-02	-3.12035e-02	1.39807e-04	1.96890e-02	1.38898e-04	-3.25194e-03	5.43226e-05	-1.44878e-02	9.72754e-05	3.08482e-03	3.14715e-05
8.60932e-02	-3.14862e-02	1.41968e-04	1.98644e-02	1.42076e-04	-3.32000e-03	5.57839e-05	-1.46164e-02	1.00190e-04	3.14444e-03	3.22227e-05
8.69633e-02	-3.17705e-02	1.44149e-04	2.00407e-02	1.45276e-04	-3.38916e-03	5.72799e-05	-1.47468e-02	1.02157e-04	3.20498e-03	3.29986e-05
8.78393e-02	-3.20566e-02	1.46354e-04	2.02181e-02	1.48503e-04	-3.45943e-03	5.88087e-05	-1.48756e-02	1.06473e-04	3.26643e-03	3.37834e-05
8.87211e-02	-3.23443e-02	1.48577e-04	2.03965e-02	1.51829e-04	-3.53084e-03	6.03635e-05	-1.50079e-02	1.08240e-04	3.32883e-03	3.45865e-05
8.96088e-02	-3.26338e-02	1.50823e-04	2.05759e-02	1.55170e-04	-3.60340e-03	6.19553e-05	-1.51385e-02	1.12550e-04	3.39217e-03	3.54076e-05
9.05026e-02	-3.29249e-02	1.53090e-04	2.07564e-02	1.58639e-04	-3.67712e-03	6.35830e-05	-1.52718e-02	1.14949e-04	3.45648e-03	3.62375e-05
9.14024e-02	-3.32179e-02	1.55379e-04	2.09379e-02	1.62093e-04	-3.75204e-03	6.52566e-05	-1.54053e-02	1.18040e-04	3.52176e-03	3.70849e-05
9.23083e-02	-3.35126e-02	1.57688e-04	2.11206e-02	1.65571e-04	-3.82816e-03	6.69572e-05	-1.55402e-02	1.20635e-04	3.58804e-03	3.79481e-05
9.32204e-02	-3.38090e-02	1.60019e-04	2.13044e-02	1.69101e-04	-3.90552e-03	6.87162e-05	-1.56747e-02	1.24436e-04	3.65532e-03	3.88274e-05
9.41387e-02	-3.41073e-02	1.62372e-04	2.14890e-02	1.72850e-04	-3.98414e-03	7.04992e-05	-1.58110e-02	1.27396e-04	3.72363e-03	3.97211e-05
9.50633e-02	-3.44073e-02	1.64747e-04	2.16750e-02	1.76478e-04	-4.06403e-03	7.22998e-05	-1.59477e-02	1.30780e-04	3.79297e-03	4.06360e-05
9.59942e-02	-3.47093e-02	1.67145e-04	2.18620e-02	1.80254e-04	-4.14520e-03	7.41527e-05	-1.60839e-02	1.35546e-04	3.86336e-03	4.15621e-05
9.69316e-02	-3.50130e-02	1.69563e-04	2.20502e-02	1.84042e-04	-4.22767e-03	7.60361e-05	-1.62229e-02	1.38490e-04	3.93482e-03	4.25054e-05
9.78753e-02	-3.53186e-02	1.72004e-04	2.22394e-02	1.87924e-04	-4.31146e-03	7.79690e-05	-1.63629e-02	1.41265e-04	4.00736e-03	4.34677e-05
9.88256e-02	-3.56262e-02	1.74468e-04	2.24298e-02	1.91923e-04	-4.39657e-03	7.99377e-05	-1.65034e-02	1.44527e-04	4.08100e-03	4.44462e-05
9.97824e-02	-3.59356e-02	1.76955e-04	2.26214e-02	1.95888e-04	-4.48304e-03	8.19455e-05	-1.66433e-02	1.49356e-04	4.15575e-03	4.54420e-05
1.00746e-01	-3.62463e-02	1.80023e-04	2.28141e-02	1.99995e-04	-4.57091e-03	8.40127e-05	-1.67866e-02	1.51660e-04	4.23162e-03	4.64538e-05
1.01716e-01	-3.65583e-02	1.83868e-04	2.30081e-02	2.04076e-04	-4.66014e-03	8.61038e-05	-1.69278e-02	1.57064e-04	4.30865e-03	4.74834e-05
1.02693e-01	-3.68722e-02	1.87795e-04	2.32032e-02	2.08228e-04	-4.75080e-03	8.82481e-05	-1.70738e-02	1.58531e-04	4.38684e-03	4.85342e-05
1.03676e-01	-3.71880e-02	1.91796e-04	2.33994e-02	2.12595e-04	-4.84291e-03	9.04398e-05	-1.72160e-02	1.64931e-04	4.46621e-03	4.95998e-05
1.04667e-01	-3.75057e-02	1.95854e-04	2.35970e-02	2.16889e-04	-4.93646e-03	9.26741e-05	-1.73633e-02	1.67125e-04	4.54677e-03	5.06867e-05
1.05664e-01	-3.78254e-02	1.99991e-04	2.37958e-02	2.21211e-04	-5.03149e-03	9.49469e-05	-1.75068e-02	1.74070e-04	4.62856e-03	5.17951e-05
1.06669e-01	-3.81471e-02	2.04183e-04	2.39956e-02	2.25777e-04	-5.12803e-03	9.72811e-05	-1.76570e-02	1.75368e-04	4.71157e-03	5.29205e-05
1.07680e-01	-3.84708e-02	2.08450e-04	2.41969e-02	2.30270e-04	-5.22610e-03	9.96699e-05	-1.78043e-02	1.80616e-04	4.79583e-03	5.40621e-05
1.08698e-01	-3.87966e-02	2.12797e-04	2.43994e-02	2.34870e-04	-5.32569e-03	1.02092e-04	-1.79522e-02	1.86256e-04	4.88136e-03	5.52258e-05
1.09724e-01	-3.91243e-02	2.17187e-04	2.46031e-02	2.39552e-04	-5.42688e-03	1.04580e-04	-1.81032e-02	1.89835e-04	4.96818e-03	5.64084e-05
1.10757e-01	-3.94541e-02	2.21698e-04	2.48081e-02	2.44316e-04	-5.52964e-03	1.07113e-04	-1.82550e-02	1.93587e-04	5.05630e-03	5.76101e-05
1.11797e-01	-3.97861e-02	2.26241e-04	2.50145e-02	2.49045e-04	-5.63403e-03	1.09698e-04	-1.84068e-02	1.98449e-04	5.14576e-03	5.88382e-05
1.12844e-01	-4.01200e-02	2.30888e-04	2.52220e-02	2.53954e-04	-5.74005e-03	1.12340e-04	-1.85605e-02	2.02550e-04	5.23654e-03	6.00811e-05
1.13899e-01	-4.04561e-02	2.35599e-04	2.54309e-02	2.58947e-04	-5.84774e-03	1.15041e-04	-1.87110e-02	2.10759e-04	5.32870e-03	6.13479e-05
1.14961e-01	-4.07944e-02	2.40380e-04	2.56412e-02	2.64005e-04	-5.95711e-03	1.17789e-04	-1.88687e-02	2.12968e-04	5.42224e-03	6.26372e-05
1.16031e-01	-4.11348e-02	2.45233e-04	2.58528e-02	2.69042e-04	-6.06818e-03	1.20591e-04	-1.90240e-02	2.18684e-04	5.51718e-03	6.39484e-05
1.17108e-01	-4.14773e-02	2.50170e-04	2.60657e-02	2.74360e-04	-6.18105e-03	1.23404e-04	-1.91833e-02	2.21375e-04	5.61355e-03	6.52745e-05
1.18193e-01	-4.18220e-02	2.55212e-04	2.62801e-02	2.79601e-04	-6.29571e-03	1.26307e-04	-1.93398e-02	2.28082e-04	5.71135e-03	6.66252e-05
1.19286e-01	-4.21690e-02	2.60311e-04	2.64958e-02	2.85011e-04	-6.41212e-03	1.29224e-04	-1.94995e-02	2.32749e-04	5.81064e-03	6.80087e-05
1.20386e-01	-4.25181e-02	2.65521e-04	2.67127e-02	2.90608e-04	-6.53038e-03	1.32227e-04	-1.96616e-02	2.35994e-04	5.91141e-03	6.93866e-05
1.21494e-01	-4.28695e-02	2.70780e-04	2.69314e-02	2.95997e-04	-6.65048e-03	1.35299e-04	-1.98197e-02	2.44500e-04	6.01371e-03	7.07743e-05
1.22610e-01	-4.32232e-02	2.76136e-04	2.71513e-02	3.01607e-04	-6.77249e-03	1.38461e-04	-1.99812e-02	2.50787e-04	6.11755e-03	7.21913e-05
1.23734e-01	-4.35791e-02	2.81567e-04	2.73725e-02	3.07375e-04	-6.89640e-03	1.41692e-04	-2.01439e-02	2.56978e-04	6.22294e-03	7.36277e-05
1.24866e-01	-4.39374e-02	2.87112e-04	2.75953e-02	3.13172e-04	-7.02222e-03	1.44973e-04	-2.03086e-02	2.62321e-04	6.32991e-03	7.50920e-05
1.26007e-01	-4.42980e-02	2.92705e-04	2.78194e-02	3.19103e-04	-7.15001e-03	1.48326e-04	-2.04740e-02	2.68222e-04	6.43847e-03	7.65725e-05
1.27155e-01	-4.46609e-02	2.98401e-04	2.80450e-02	3.25175e-04	-7.27977e-03	1.51739e-04	-2.06398e-02	2.74827e-04	6.54865e-03	7.80822e-05
1.28311e-01	-4.50261e-02	3.04205e-04	2.82723e-02	3.31055e-04	-7.41159e-03	1.55264e-04	-2.08095e-02	2.78855e-04	6.66048e-03	7.96055e-05
1.29476e-01	-4.53938e-02	3.10064e-04	2.85008e-02	3.37285e-04	-7.54540e-03	1.58817e-04	-2.09799e-02	2.83300e-04	6.77399e-03	8.11715e-05
1.30649e-01	-4.57638e-02	3.16049e-04	2.87309e-02	3.43535e-04	-7.68130e-03	1.62441e-04	-2.11493e-02	2.90060e-04	6.88919e-03	8.27547e-05
1.31831e-01	-4.61362e-02	3.22119e-04	2.89623e-02	3.49968e-04	-7.81932e-03	1.66168e-04	-2.13184e-02	2.98327e-04	7.00613e-03	8.43857e-05
1.33021e-01	-4.65111e-02	3.28274e-04	2.91955e-02	3.56309e-04	-7.95945e-03	1.69943e-04	-2.14917e-02	3.03636e-04	7.12483e-03	8.60436e-05
1.34219e-01	-4.68885e-02	3.34545e-04	2.94303e-02	3.62716e-04	-8.10178e-03	1.73821e-04	-2.16652e-02	3.10008e-04	7.24529e-03	8.77295e-05
1.35427e-01	-4.72683e-02	3.40874e-04	2.96665e-02	3.69315e-04	-8.24630e-03	1.77772e-04	-2.18388e-02	3.17537e-04	7.36755e-03	8.94437e-05
1.36643e-01	-4.76506e-02	3.47349e-04	2.99041e-02	3.76123e-04	-8.39303e-03	1.81785e-04	-2.20150e-02	3.23707e-04	7.49163e-03	9.11811e-05
1.37867e-01	-4.80355e-02	3.53884e-04	3.01436e-02	3.82770e-04	-8.54203e-03	1.85887e-04	-2.21917e-02	3.30766e-04	7.61756e-03	9.29541e-05
1.39101e-01	-4.84228e-02	3.60542e-04	3.03843e-02	3.89868e-04	-8.69334e-03	1.90075e-04	-2.23680e-02	3.39536e-04	7.74538e-03	9.47576e-05
1.40343e-01	-4.88128e-02	3.67295e-04	3.06269e-02	3.96771e-04	-8.84696e-03	1.94342e-04	-2.25491e-02	3.44731e-04	7.87509e-03	9.65752e-05
1.41594e-01	-4.92053e-02	3.74180e-04	3.08709e-02	4.03988e-04	-9.00294e-03	1.98678e-04	-2.27290e-02	3.52600e-04	8.00673e-03	9.84317e-05
1.42855e-01	-4.96004e-02	3.81119e-04	3.11167e-02	4.11109e-04	-9.16136e-03	2.03145e-04	-2.29124e-02	3.58382e-04	8.14034e-03	1.00320e-04
1.44124e-01	-4.99982e-02	3.88192e-04	3.13641e-02	4.18360e-04	-9.32220e-03	2.07688e-04	-2.30940e-02	3.67405e-04	8.27593e-03	1.02228e-04
1.45403e-01	-5.03986e-02	3.95351e-04	3.16131e-02	4.25763e-04	-9.48552e-03	2.12236e-04	-2.32797e-02	3.73707e-04	8.41354e-03	1.04164e-04
1.46691e-01	-5.08016e-02	4.02648e-04	3.18637e-02	4.33260e-04	-9.65141e-03	2.16882e-04	-2.34643e-02	3.82457e-04	8.55320e-03	1.06143e-04
1.47988e-01	-5.12073e-02	4.10054e-04	3.21161e-02	4.40846e-04	-9.81985e-03	2.21622e-04	-2.36508e-02	3.90693e-04	8.69494e-03	1.08144e-04
1.49295e-01	-5.16158e-02	4.17522e-04	3.23700e-02	4.48700e-04	-9.99084e-03	2.26428e-04	-2.38384e-02	3.99303e-04	8.83879e-03	1.10189e-04
1.50611e-01	-5.20270e-02	4.25171e-04	3.26259e-02	4.56411e-04	-1.01645e-02	2.31347e-04	-2.40279e-02	4.07393e-04	8.98477e-03	1.12243e-04
1.51937e-01	-5.24409e-02	4.32892e-04	3.28834e-02	4.64240e-04	-1.03408e-02	2.36367e-04	-2.42186e-02	4.15739e-04	9.13292e-03	1.14347e-04
1.53272e-01	-5.28576e-02	4.40769e-04	3.31425e-02	4.72353e-04	-1.05197e-02	2.41467e-04	-2.44126e-02	4.22217e-04	9.28327e-03	1.16465e-04
1.54618e-01	-5.32771e-02	4.48714e-04	3.34034e-02	4.80565e-04	-1.07015e-02	2.46661e-04	-2.46038e-02	4.32948e-04	9.43586e-03	1.18636e-04
1.55972e-01	-5.36995e-02	4.56774e-04	3.36662e-02	4.88712e-04	-1.08860e-02	2.51976e-04	-2.47983e-02	4.41858e-04	9.59071e-03	1.20834e-04
1.57337e-01	-5.41246e-02	4.65003e-04	3.39305e-02	4.97239e-04	-1.10733e-02	2.57394e-04	-2.49948e-02	4.50263e-04	9.74786e-03	1.23050e-04
1.58712e-01	-5.45527e-02	4.73355e-04	3.41968e-02	5.05689e-04	-1.12635e-02	2.62923e-04	-2.51931e-02	4.58403e-04	9.90734e-03	1.25315e-04
1.60097e-01	-5.49836e-02	4.81761e-04	3.44651e-02	5.14078e-04	-1.14566e-02	2.68565e-04	-2.53934e-02	4.65993e-04	1.00692e-02	1.27609e-04
1.61491e-01	-5.54175e-02	4.90331e-04	3.47350e-02	5.22820e-04	-1.16527e-02	2.74376e-04	-2.55926e-02	4.76231e-04	1.02334e-02	1.29947e-04
1.62896e-01	-5.58542e-02	4.99038e-04	3.50066e-02	5.31727e-04	-1.18517e-02	2.80273e-04	-2.57908e-02	4.89037e-04	1.04001e-02	1.32323e-04
1.64312e-01	-5.62940e-02	5.07846e-04	3.52801e-02	5.40773e-04	-1.20538e-02	2.86333e-04	-2.59975e-02	4.94832e-04	1.05693e-02	1.34719e-04
1.65737e-01	-5.67367e-02	5.16790e-04	3.55555e-02	5.49842e-04	-1.22590e-02	2.92477e-04	-2.62011e-02	5.05352e-04	1.07410e-02	1.37159e-04
1.67173e-01	-5.71824e-02	5.25878e-04	3.58329e-02	5.58955e-04	-1.24674e-02	2.98777e-04	-2.64079e-02	5.14268e-04	1.09152e-02	1.39628e-04
1.68620e-01	-5.76312e-02	5.35036e-04	3.61120e-02	5.68332e-04	-1.26788e-02	3.05133e-04	-2.66144e-02	5.25026e-04	1.10920e-02	1.42142e-04
1.70077e-01	-5.80831e-02	5.44303e-04	3.63930e-02	5.77905e-04	-1.28935e-02	3.11681e-04	-2.68261e-02	5.32202e-04	1.12714e-02	1.44690e-04
1.71544e-01	-5.85381e-02	5.53672e-04	3.66762e-02	5.87340e-04	-1.31114e-02	3.18307e-04	-2.70363e-02	5.42486e-04	1.14535e-02	1.47277e-04
1.73023e-01	-5.89961e-02	5.63243e-04	3.69612e-02	5.96945e-04	-1.33327e-02	3.25094e-04	-2.72468e-02	5.54060e-04	1.16383e-02	1.49906e-04
1.74512e-01	-5.94573e-02	5.72919e-04	3.72483e-02	6.06630e-04	-1.35573e-02	3.32023e-04	-2.74612e-02	5.63516e-04	1.18257e-02	1.52545e-04
1.76012e-01	-5.99216e-02	5.82770e-04	3.75369e-02	6.16828e-04	-1.37854e-02	3.39084e-04	-2.76741e-02	5.76056e-04	1.20153e-02	1.55924e-04
1.77524e-01	-6.03892e-02	5.92728e-04	3.78278e-02	6.26840e-04	-1.40169e-02	3.46283e-04	-2.78904e-02	5.86818e-04	1.22091e-02	1.57984e-04
1.79046e-01	-6.08599e-02	6.02818e-04	3.81207e-02	6.37110e-04	-1.42518e-02	3.53577e-04	-2.81097e-02	5.96355e-04	1.24040e-02	1.61854e-04
1.80579e-01	-6.13338e-02	6.13070e-04	3.84155e-02	6.47512e-04	-1.44904e-02	3.61060e-04	-2.83220e-02	6.14555e-04	1.25959e-02	1.71707e-04
1.82124e-01	-6.18110e-02	6.23473e-04	3.87122e-02	6.58244e-04	-1.47326e-02	3.68553e-04	-2.85488e-02	6.19993e-04	1.28034e-02	1.68805e-04
1.83680e-01	-6.22915e-02	6.34035e-04	3.90109e-02	6.69097e-04	-1.49785e-02	3.76192e-04	-2.87676e-02	6.35158e-04	1.30025e-02	1.77468e-04
1.85248e-01	-6.27753e-02	6.44693e-04	3.93117e-02	6.80088e-04	-1.52282e-02	3.83955e-04	-2.89971e-02	6.41385e-04	1.32098e-02	1.80893e-04
1.86827e-01	-6.32624e-02	6.55570e-04	3.96145e-02	6.91235e-04	-1.54816e-02	3.91897e-04	-2.92215e-02	6.54533e-04	1.34177e-02	1.86894e-04
1.88417e-01	-6.37529e-02	6.66574e-04	3.99195e-02	7.02518e-04	-1.57388e-02	3.99952e-04	-2.94493e-02	6.66364e-04	1.36327e-02	1.88876e-04
1.90020e-01	-6.42467e-02	6.77739e-04	4.02266e-02	7.13970e-04	-1.60000e-02	4.08216e-04	-2.96776e-02	6.79448e-04	1.38529e-02	1.88968e-04
1.91634e-01	-6.47439e-02	6.89082e-04	4.05358e-02	7.25554e-04	-1.62650e-02	4.16603e-04	-2.99081e-02	6.92234e-04	1.40680e-02	1.97379e-04
1.93260e-01	-6.52446e-02	7.00555e-04	4.08471e-02	7.37307e-04	-1.65341e-02	4.25143e-04	-3.01363e-02	7.09065e-04	1.42873e-02	2.04821e-04
1.94898e-01	-6.57488e-02	7.12196e-04	4.11606e-02	7.49168e-04	-1.68073e-02	4.33909e-04	-3.03682e-02	7.24146e-04	1.45148e-02	2.07530e-04
1.96548e-01	-6.62564e-02	7.23992e-04	4.14762e-02	7.61249e-04	-1.70845e-02	4.42763e-04	-3.06053e-02	7.35869e-04	1.47441e-02	2.11835e-04
1.98210e-01	-6.67676e-02	7.35983e-04	4.17941e-02	7.73460e-04	-1.73659e-02	4.51785e-04	-3.08457e-02	7.46146e-04	1.49775e-02	2.15366e-04
1.99885e-01	-6.72823e-02	7.48114e-04	4.21141e-02	7.85863e-04	-1.76515e-02	4.61003e-04	-3.10846e-02	7.59794e-04	1.52118e-02	2.21648e-04
2.01572e-01	-6.78006e-02	7.60398e-04	4.24364e-02	7.98393e-04	-1.79415e-02	4.70428e-04	-3.13283e-02	7.70529e-04	1.54504e-02	2.27022e-04
2.03271e-01	-6.83224e-02	7.72919e-04	4.27609e-02	8.11120e-04	-1.82358e-02	4.79981e-04	-3.15666e-02	7.88728e-04	1.56893e-02	2.35840e-04
2.04983e-01	-6.88480e-02	7.85500e-04	4.30877e-02	8.24109e-04	-1.85345e-02	4.89700e-04	-3.18092e-02	8.04487e-04	1.59349e-02	2.41493e-04
2.06707e-01	-6.93771e-02	7.98381e-04	4.34169e-02	8.37275e-04	-1.88377e-02	4.99655e-04	-3.20542e-02	8.19777e-04	1.61822e-02	2.49266e-04
2.08444e-01	-6.99100e-02	8.11377e-04	4.37484e-02	8.50624e-04	-1.91455e-02	5.09744e-04	-3.23046e-02	8.31698e-04	1.64412e-02	2.49059e-04
2.10195e-01	-7.04465e-02	8.24563e-04	4.40822e-02	8.64192e-04	-1.94578e-02	5.20022e-04	-3.25534e-02	8.47243e-04	1.66980e-02	2.54830e-04
2.11958e-01	-7.09868e-02	8.37953e-04	4.44184e-02	8.77885e-04	-1.97750e-02	5.30579e-04	-3.28075e-02	8.59440e-04	1.69609e-02	2.58397e-04
2.13734e-01	-7.15309e-02	8.51447e-04	4.47569e-02	8.91784e-04	-2.00968e-02	5.41293e-04	-3.30555e-02	8.79827e-04	1.72203e-02	2.69469e-04
2.15523e-01	-7.20788e-02	8.65239e-04	4.50978e-02	9.05800e-04	-2.04236e-02	5.52337e-04	-3.33118e-02	8.93963e-04	1.74866e-02	2.77550e-04
2.17325e-01	-7.26304e-02	8.79175e-04	4.54410e-02	9.20068e-04	-2.07553e-02	5.63563e-04	-3.35703e-02	9.07941e-04	1.77595e-02	2.83085e-04
2.19141e-01	-7.31860e-02	8.93278e-04	4.57867e-02	9.34513e-04	-2.10919e-02	5.75044e-04	-3.38240e-02	9.28736e-04	1.80327e-02	2.92487e-04
2.20970e-01	-7.37455e-02	9.07605e-04	4.61348e-02	9.49110e-04	-2.14336e-02	5.86688e-04	-3.40890e-02	9.40368e-04	1.83180e-02	2.93954e-04
2.22813e-01	-7.43089e-02	9.22093e-04	4.64853e-02	9.63976e-04	-2.17803e-02	5.98511e-04	-3.43543e-02	9.53941e-04	1.86001e-02	3.02718e-04
2.24669e-01	-7.48762e-02	9.36784e-04	4.68383e-02	9.78932e-04	-2.21324e-02	6.10718e-04	-3.46187e-02	9.70372e-04	1.88880e-02	3.10021e-04
2.26539e-01	-7.54475e-02	9.51684e-04	4.71937e-02	9.94164e-04	-2.24896e-02	6.22974e-04	-3.48804e-02	9.91773e-04	1.91784e-02	3.19257e-04
2.28423e-01	-7.60228e-02	9.66817e-04	4.75518e-02	1.00950e-03	-2.28524e-02	6.35440e-04	-3.51494e-02	1.00802e-03	1.94814e-02	3.20276e-04
2.30321e-01	-7.66022e-02	9.82167e-04	4.79123e-02	1.02507e-03	-2.32206e-02	6.48082e-04	-3.54195e-02	1.02536e-03	1.97789e-02	3.31155e-04
2.32233e-01	-7.71856e-02	9.97660e-04	4.82753e-02	1.04090e-03	-2.35943e-02	6.60891e-04	-3.56919e-02	1.04296e-03	2.00837e-02	3.39464e-04
2.34159e-01	-7.77731e-02	1.01341e-03	4.86409e-02	1.05686e-03	-2.39736e-02	6.73964e-04	-3.59673e-02	1.05990e-03	2.03948e-02	3.45920e-04
2.36100e-01	-7.83649e-02	1.02925e-03	4.90090e-02	1.07310e-03	-2.43585e-02	6.87281e-04	-3.62417e-02	1.08018e-03	2.07078e-02	3.55336e-04
2.38054e-01	-7.89607e-02	1.04550e-03	4.93799e-02	1.08943e-03	-2.47493e-02	7.00910e-04	-3.65197e-02	1.09911e-03	2.10215e-02	3.68663e-04
2.40024e-01	-7.95608e-02	1.06182e-03	4.97533e-02	1.10601e-03	-2.51458e-02	7.14767e-04	-3.68012e-02	1.11687e-03	2.13539e-02	3.68095e-04
2.42008e-01	-8.01651e-02	1.07844e-03	5.01294e-02	1.12284e-03	-2.55483e-02	7.28846e-04	-3.70838e-02	1.13580e-03	2.16762e-02	3.82597e-04
2.44006e-01	-8.07736e-02	1.09531e-03	5.05081e-02	1.13985e-03	-2.59568e-02	7.43236e-04	-3.73699e-02	1.15356e-03	2.20192e-02	3.81439e-04
2.46020e-01	-8.13865e-02	1.11230e-03	5.08918e-02	1.15942e-03	-2.63713e-02	7.57820e-04	-3.76569e-02	1.17271e-03	2.23558e-02	3.91793e-04
2.48048e-01	-8.20037e-02	1.12960e-03	5.12816e-02	1.18249e-03	-2.67921e-02	7.72757e-04	-3.79450e-02	1.19329e-03	2.26932e-02	4.06285e-04
2.50092e-01	-8.26253e-02	1.14705e-03	5.16742e-02	1.20595e-03	-2.72190e-02	7.87901e-04	-3.82347e-02	1.21451e-03	2.30453e-02	4.11400e-04
2.52151e-01	-8.32513e-02	1.16480e-03	5.20697e-02	1.22980e-03	-2.76523e-02	8.03329e-04	-3.85318e-02	1.23085e-03	2.33954e-02	4.23768e-04
2.54225e-01	-8.38817e-02	1.18277e-03	5.24681e-02	1.25400e-03	-2.80921e-02	8.19063e-04	-3.88167e-02	1.26181e-03	2.37455e-02	4.41302e-04
2.56314e-01	-8.45165e-02	1.20099e-03	5.28695e-02	1.27862e-03	-2.85385e-02	8.35094e-04	-3.91178e-02	1.27903e-03	2.41069e-02	4.53074e-04
2.58419e-01	-8.51559e-02	1.21943e-03	5.32739e-02	1.30356e-03	-2.89915e-02	8.51467e-04	-3.94190e-02	1.29859e-03	2.44853e-02	4.53427e-04
2.60540e-01	-8.57998e-02	1.23812e-03	5.36812e-02	1.32895e-03	-2.94512e-02	8.68029e-04	-3.97170e-02	1.32390e-03	2.48513e-02	4.71657e-04
2.62676e-01	-8.64484e-02	1.25699e-03	5.40915e-02	1.35478e-03	-2.99177e-02	8.84932e-04	-4.00207e-02	1.34602e-03	2.52295e-02	4.83382e-04
2.64829e-01	-8.71015e-02	1.27621e-03	5.45049e-02	1.38093e-03	-3.03912e-02	9.02199e-04	-4.03342e-02	1.36088e-03	2.56221e-02	4.86446e-04
2.66997e-01	-8.77591e-02	1.29574e-03	5.49215e-02	1.40740e-03	-3.08718e-02	9.19833e-04	-4.06401e-02	1.38579e-03	2.60085e-02	5.01321e-04
2.69182e-01	-8.84216e-02	1.31535e-03	5.53409e-02	1.43454e-03	-3.13594e-02	9.37569e-04	-4.09545e-02	1.40489e-03	2.64122e-02	5.05088e-04
2.71382e-01	-8.90887e-02	1.33537e-03	5.57638e-02	1.46182e-03	-3.18544e-02	9.55917e-04	-4.12588e-02	1.43675e-03	2.68047e-02	5.25973e-04
2.73600e-01	-8.97607e-02	1.35550e-03	5.61896e-02	1.49003e-03	-3.23565e-02	9.74327e-04	-4.15854e-02	1.44887e-03	2.72260e-02	5.24074e-04
2.75833e-01	-9.04373e-02	1.37600e-03	5.66191e-02	1.51867e-03	-3.28663e-02	9.93305e-04	-4.18964e-02	1.47923e-03	2.76320e-02	5.43727e-04
2.78083e-01	-9.11188e-02	1.39677e-03	5.70518e-02	1.54773e-03	-3.33836e-02	1.01257e-03	-4.22105e-02	1.50970e-03	2.80363e-02	5.71212e-04
2.80351e-01	-9.18053e-02	1.41770e-03	5.74876e-02	1.57737e-03	-3.39084e-02	1.03209e-03	-4.25347e-02	1.53294e-03	2.84755e-02	5.70238e-04
2.82635e-01	-9.24965e-02	1.43908e-03	5.79268e-02	1.60737e-03	-3.44411e-02	1.05209e-03	-4.28650e-02	1.55278e-03	2.89139e-02	5.76590e-04
2.84935e-01	-9.31928e-02	1.46059e-03	5.83691e-02	1.63791e-03	-3.49818e-02	1.07246e-03	-4.31929e-02	1.57779e-03	2.93521e-02	5.89620e-04
2.87254e-01	-9.38940e-02	1.48241e-03	5.88148e-02	1.66887e-03	-3.55306e-02	1.09292e-03	-4.35176e-02	1.60880e-03	2.97827e-02	6.16926e-04
2.89589e-01	-9.46002e-02	1.50457e-03	5.92639e-02	1.70024e-03	-3.60879e-02	1.11400e-03	-4.38571e-02	1.62768e-03	3.02505e-02	6.13601e-04
2.91942e-01	-9.53114e-02	1.52697e-03	5.97163e-02	1.73217e-03	-3.66533e-02	1.13527e-03	-4.41891e-02	1.65699e-03	3.07032e-02	6.32445e-04
2.94312e-01	-9.60278e-02	1.54963e-03	6.01721e-02	1.76469e-03	-3.72271e-02	1.15695e-03	-4.45265e-02	1.68380e-03	3.11624e-02	6.51576e-04
2.96700e-01	-9.67493e-02	1.57266e-03	6.06313e-02	1.79755e-03	-3.78095e-02	1.17915e-03	-4.48660e-02	1.71126e-03	3.16323e-02	6.66984e-04
2.99106e-01	-9.74761e-02	1.59584e-03	6.10939e-02	1.83104e-03	-3.84004e-02	1.20163e-03	-4.52063e-02	1.74086e-03	3.21152e-02	6.76746e-04
3.01530e-01	-9.82079e-02	1.61951e-03	6.15602e-02	1.86478e-03	-3.90003e-02	1.22472e-03	-4.55527e-02	1.76727e-03	3.26020e-02	6.89695e-04
3.03972e-01	-9.89451e-02	1.64338e-03	6.20298e-02	1.89925e-03	-3.96088e-02	1.24807e-03	-4.59016e-02	1.79414e-03	3.30873e-02	7.11504e-04
3.06432e-01	-9.96875e-02	1.66755e-03	6.25030e-02	1.93417e-03	-4.02265e-02	1.27190e-03	-4.62534e-02	1.82108e-03	3.35895e-02	7.23961e-04
3.08910e-01	-1.00435e-01	1.69208e-03	6.29797e-02	1.96966e-03	-4.08531e-02	1.29602e-03	-4.66008e-02	1.85543e-03	3.41030e-02	7.32681e-04
3.11407e-01	-1.01188e-01	1.71691e-03	6.34601e-02	2.00562e-03	-4.14892e-02	1.32079e-03	-4.69576e-02	1.88336e-03	3.46182e-02	7.47457e-04
3.13923e-01	-1.01947e-01	1.74197e-03	6.39440e-02	2.04222e-03	-4.21345e-02	1.34587e-03	-4.73222e-02	1.90649e-03	3.51375e-02	7.65656e-04
3.16457e-01	-1.02711e-01	1.76747e-03	6.44317e-02	2.07921e-03	-4.27896e-02	1.37159e-03	-4.76799e-02	1.93974e-03	3.56691e-02	7.79675e-04
3.19011e-01	-1.03480e-01	1.79325e-03	6.49230e-02	2.11691e-03	-4.34542e-02	1.39762e-03	-4.80428e-02	1.97074e-03	3.61983e-02	8.04129e-04
3.21583e-01	-1.04255e-01	1.81936e-03	6.54180e-02	2.15509e-03	-4.41286e-02	1.42416e-03	-4.84111e-02	1.99955e-03	3.67485e-02	8.15564e-04
3.24175e-01	-1.05036e-01	1.84576e-03	6.59167e-02	2.19390e-03	-4.48129e-02	1.45110e-03	-4.87706e-02	2.04074e-03	3.72999e-02	8.34250e-04
3.26786e-01	-1.05822e-01	1.87254e-03	6.64194e-02	2.23331e-03	-4.55074e-02	1.47861e-03	-4.91499e-02	2.06563e-03	3.78604e-02	8.52140e-04
3.29416e-01	-1.06614e-01	1.89956e-03	6.69263e-02	2.27380e-03	-4.62122e-02	1.50661e-03	-4.95223e-02	2.10072e-03	3.84194e-02	8.80000e-04
3.32067e-01	-1.07412e-01	1.92705e-03	6.74370e-02	2.31490e-03	-4.69273e-02	1.53517e-03	-4.99031e-02	2.13055e-03	3.90043e-02	8.90555e-04
3.34737e-01	-1.08215e-01	1.95483e-03	6.79517e-02	2.35648e-03	-4.76530e-02	1.56422e-03	-5.02838e-02	2.16382e-03	3.95904e-02	9.08752e-04
3.37427e-01	-1.09025e-01	1.98302e-03	6.84702e-02	2.39887e-03	-4.83893e-02	1.59370e-03	-5.06581e-02	2.20679e-03	4.01681e-02	9.44289e-04
3.40137e-01	-1.09840e-01	2.01146e-03	6.89928e-02	2.44172e-03	-4.91366e-02	1.62386e-03	-5.10520e-02	2.23345e-03	4.07872e-02	9.47298e-04
3.42867e-01	-1.10661e-01	2.04034e-03	6.95192e-02	2.48528e-03	-4.98949e-02	1.65454e-03	-5.14402e-02	2.26921e-03	4.13977e-02	9.68162e-04
3.45618e-01	-1.11488e-01	2.06952e-03	7.00496e-02	2.52958e-03	-5.06642e-02	1.68557e-03	-5.18316e-02	2.30513e-03	4.20168e-02	9.89803e-04
3.48389e-01	-1.12320e-01	2.09907e-03	7.05842e-02	2.57432e-03	-5.14450e-02	1.71743e-03	-5.22259e-02	2.34158e-03	4.26375e-02	1.01913e-03
3.51181e-01	-1.13159e-01	2.12912e-03	7.11227e-02	2.61980e-03	-5.22373e-02	1.74979e-03	-5.26231e-02	2.37848e-03	4.32850e-02	1.03122e-03
3.53994e-01	-1.14004e-01	2.15939e-03	7.16655e-02	2.66590e-03	-5.30412e-02	1.78273e-03	-5.30233e-02	2.41592e-03	4.39142e-02	1.07139e-03
3.56828e-01	-1.14855e-01	2.19016e-03	7.22123e-02	2.71277e-03	-5.38568e-02	1.81613e-03	-5.34214e-02	2.45900e-03	4.45770e-02	1.08770e-03
3.59683e-01	-1.15713e-01	2.22113e-03	7.27632e-02	2.76029e-03	-5.46845e-02	1.85017e-03	-5.38324e-02	2.49271e-03	4.52522e-02	1.10169e-03
3.62560e-01	-1.16576e-01	2.25266e-03	7.33184e-02	2.80850e-03	-5.55248e-02	1.88475e-03	-5.42421e-02	2.53114e-03	4.59283e-02	1.12493e-03
3.65458e-01	-1.17446e-01	2.28443e-03	7.38778e-02	2.85741e-03	-5.63773e-02	1.91946e-03	-5.46544e-02	2.57065e-03	4.66112e-02	1.15160e-03
3.68378e-01	-1.18322e-01	2.31675e-03	7.44417e-02	2.90691e-03	-5.72428e-02	1.95519e-03	-5.50700e-02	2.61050e-03	4.73092e-02	1.17363e-03
3.71319e-01	-1.19204e-01	2.34942e-03	7.50098e-02	2.95713e-03	-5.81209e-02	1.99137e-03	-5.54884e-02	2.65110e-03	4.80090e-02	1.20428e-03
3.74283e-01	-1.20093e-01	2.38239e-03	7.55820e-02	3.00830e-03	-5.90115e-02	2.02788e-03	-5.59109e-02	2.69243e-03	4.87303e-02	1.22461e-03
3.77269e-01	-1.20988e-01	2.41589e-03	7.61589e-02	3.05993e-03	-5.99157e-02	2.06550e-03	-5.63363e-02	2.73448e-03	4.94557e-02	1.25130e-03
3.80277e-01	-1.21890e-01	2.44976e-03	7.67401e-02	3.11246e-03	-6.08328e-02	2.10340e-03	-5.67651e-02	2.77689e-03	5.01926e-02	1.27794e-03
3.83308e-01	-1.22799e-01	2.48412e-03	7.73264e-02	3.16647e-03	-6.17637e-02	2.14226e-03	-5.71968e-02	2.82016e-03	5.09385e-02	1.30648e-03
3.86361e-01	-1.23714e-01	2.51903e-03	7.79173e-02	3.22123e-03	-6.27080e-02	2.18152e-03	-5.76322e-02	2.86368e-03	5.16933e-02	1.33774e-03
3.89437e-01	-1.24636e-01	2.55441e-03	7.85128e-02	3.27671e-03	-6.36664e-02	2.22178e-03	-5.80706e-02	2.90789e-03	5.24575e-02	1.37108e-03
3.92537e-01	-1.25564e-01	2.59032e-03	7.91130e-02	3.33286e-03	-6.46393e-02	2.26321e-03	-5.85125e-02	2.95261e-03	5.32419e-02	1.39584e-03
3.95659e-01	-1.26500e-01	2.62661e-03	7.97175e-02	3.39013e-03	-6.56261e-02	2.30495e-03	-5.89576e-02	2.99799e-03	5.40398e-02	1.41936e-03
3.98805e-01	-1.27442e-01	2.66336e-03	8.03267e-02	3.44809e-03	-6.66275e-02	2.34754e-03	-5.94061e-02	3.04393e-03	5.48433e-02	1.44913e-03
4.01975e-01	-1.28391e-01	2.70046e-03	8.09408e-02	3.50681e-03	-6.76438e-02	2.39109e-03	-5.98579e-02	3.09050e-03	5.56463e-02	1.49179e-03
4.05168e-01	-1.29347e-01	2.73822e-03	8.15594e-02	3.56644e-03	-6.86750e-02	2.43537e-03	-6.03133e-02	3.13755e-03	5.64841e-02	1.51192e-03
4.08385e-01	-1.30310e-01	2.77627e-03	8.21829e-02	3.62686e-03	-6.97215e-02	2.48064e-03	-6.07721e-02	3.18521e-03	5.73221e-02	1.54457e-03
4.11627e-01	-1.31280e-01	2.81488e-03	8.28113e-02	3.68811e-03	-7.07830e-02	2.52640e-03	-6.12343e-02	3.23361e-03	5.81685e-02	1.58156e-03
4.14892e-01	-1.32257e-01	2.85390e-03	8.34444e-02	3.75030e-03	-7.18603e-02	2.57314e-03	-6.17002e-02	3.28234e-03	5.90331e-02	1.61336e-03
4.18182e-01	-1.33242e-01	2.89346e-03	8.40826e-02	3.81318e-03	-7.29534e-02	2.62072e-03	-6.21696e-02	3.33179e-03	5.99102e-02	1.64600e-03
4.21497e-01	-1.34233e-01	2.93353e-03	8.47256e-02	3.87712e-03	-7.40625e-02	2.66918e-03	-6.26423e-02	3.38214e-03	6.07964e-02	1.68286e-03
4.24837e-01	-1.35232e-01	2.97407e-03	8.53735e-02	3.94193e-03	-7.51879e-02	2.71850e-03	-6.31193e-02	3.43333e-03	6.17020e-02	1.71365e-03
4.28201e-01	-1.36238e-01	3.01503e-03	8.60265e-02	4.00759e-03	-7.63296e-02	2.76855e-03	-6.35999e-02	3.48543e-03	6.26084e-02	1.75775e-03
4.31591e-01	-1.37251e-01	3.05657e-03	8.66847e-02	4.07407e-03	-7.74882e-02	2.81958e-03	-6.40846e-02	3.53781e-03	6.35463e-02	1.78447e-03
4.35007e-01	-1.38272e-01	3.09856e-03	8.73477e-02	4.14170e-03	-7.86636e-02	2.87138e-03	-6.45725e-02	3.59125e-03	6.44875e-02	1.82176e-03
4.38448e-01	-1.39300e-01	3.14109e-03	8.80168e-02	4.21094e-03	-7.98563e-02	2.92424e-03	-6.50641e-02	3.64543e-03	6.54419e-02	1.86040e-03
4.41914e-01	-1.40336e-01	3.18398e-03	8.86911e-02	4.28133e-03	-8.10667e-02	2.97814e-03	-6.55595e-02	3.70021e-03	6.64085e-02	1.90149e-03
4.45407e-01	-1.41380e-01	3.22757e-03	8.93708e-02	4.35265e-03	-8.22944e-02	3.03272e-03	-6.60592e-02	3.75516e-03	6.73919e-02	1.94074e-03
4.48926e-01	-1.42430e-01	3.27180e-03	9.00558e-02	4.42480e-03	-8.35406e-02	3.08871e-03	-6.65622e-02	3.81135e-03	6.83923e-02	1.97781e-03
4.52471e-01	-1.43489e-01	3.31636e-03	9.07461e-02	4.49813e-03	-8.48047e-02	3.14537e-03	-6.70691e-02	3.86810e-03	6.93862e-02	2.03668e-03
4.56043e-01	-1.44556e-01	3.36150e-03	9.14418e-02	4.57238e-03	-8.60875e-02	3.20332e-03	-6.75803e-02	3.92517e-03	7.04269e-02	2.06430e-03
4.59642e-01	-1.45630e-01	3.40722e-03	9.21429e-02	4.64764e-03	-8.73891e-02	3.26169e-03	-6.80948e-02	3.98357e-03	7.14663e-02	2.10878e-03
4.63268e-01	-1.46712e-01	3.45332e-03	9.28491e-02	4.72425e-03	-8.87101e-02	3.32051e-03	-6.86132e-02	4.04272e-03	7.25250e-02	2.15030e-03
4.66921e-01	-1.47803e-01	3.50007e-03	9.35613e-02	4.80159e-03	-9.00507e-02	3.38066e-03	-6.91358e-02	4.10231e-03	7.35943e-02	2.19717e-03
4.70601e-01	-1.48901e-01	3.54748e-03	9.42790e-02	4.87987e-03	-9.14113e-02	3.44215e-03	-6.96627e-02	4.16239e-03	7.46813e-02	2.24284e-03
4.74309e-01	-1.50007e-01	3.59532e-03	9.50019e-02	4.95968e-03	-9.27909e-02	3.50392e-03	-7.01935e-02	4.22332e-03	7.57850e-02	2.28877e-03
4.78045e-01	-1.51121e-01	3.64397e-03	9.57310e-02	5.04007e-03	-9.41917e-02	3.56779e-03	-7.07285e-02	4.28580e-03	7.68905e-02	2.34937e-03
4.81809e-01	-1.52244e-01	3.69296e-03	9.64653e-02	5.12200e-03	-9.56121e-02	3.63182e-03	-7.12682e-02	4.34890e-03	7.80390e-02	2.38477e-03
4.85601e-01	-1.53375e-01	3.74261e-03	9.72058e-02	5.20464e-03	-9.70538e-02	3.69766e-03	-7.18117e-02	4.41302e-03	7.91937e-02	2.43065e-03
4.89422e-01	-1.54514e-01	3.79279e-03	9.79519e-02	5.28856e-03	-9.85163e-02	3.76416e-03	-7.23596e-02	4.47783e-03	8.03631e-02	2.48007e-03
4.93271e-01	-1.55662e-01	3.84363e-03	9.87042e-02	5.37408e-03	-9.99998e-02	3.83160e-03	-7.29118e-02	4.54335e-03	8.15481e-02	2.53183e-03
4.97150e-01	-1.56818e-01	3.89512e-03	9.94632e-02	5.46136e-03	-1.01506e-01	3.90122e-03	-7.34681e-02	4.60978e-03	8.27493e-02	2.58529e-03
5.01057e-01	-1.57982e-01	3.94718e-03	1.00228e-01	5.54997e-03	-1.03034e-01	3.97166e-03	-7.40286e-02	4.67701e-03	8.39648e-02	2.64319e-03
5.04994e-01	-1.59155e-01	3.99992e-03	1.00999e-01	5.63943e-03	-1.04584e-01	4.04302e-03	-7.45936e-02	4.74494e-03	8.52056e-02	2.69437e-03
5.08960e-01	-1.60337e-01	4.05322e-03	1.01776e-01	5.73043e-03	-1.06156e-01	4.11583e-03	-7.51629e-02	4.81373e-03	8.64637e-02	2.74776e-03
5.12956e-01	-1.61528e-01	4.10707e-03	1.02559e-01	5.82257e-03	-1.07752e-01	4.19010e-03	-7.57362e-02	4.88375e-03	8.77366e-02	2.80518e-03
5.16982e-01	-1.62727e-01	4.16166e-03	1.03348e-01	5.91597e-03	-1.09371e-01	4.26517e-03	-7.63145e-02	4.95395e-03	8.90332e-02	2.85887e-03
5.21038e-01	-1.63935e-01	4.21678e-03	1.04144e-01	6.01066e-03	-1.11013e-01	4.34177e-03	-7.68969e-02	5.02538e-03	9.03389e-02	2.92312e-03
5.25125e-01	-1.65152e-01	4.27268e-03	1.04945e-01	6.10651e-03	-1.12680e-01	4.42006e-03	-7.74836e-02	5.09789e-03	9.16732e-02	2.97895e-03
5.29242e-01	-1.66378e-01	4.32925e-03	1.05753e-01	6.20379e-03	-1.14371e-01	4.49906e-03	-7.80753e-02	5.17085e-03	9.30207e-02	3.04248e-03
5.33391e-01	-1.67613e-01	4.38643e-03	1.06568e-01	6.30216e-03	-1.16086e-01	4.58019e-03	-7.86716e-02	5.24529e-03	9.43909e-02	3.10375e-03
5.37570e-01	-1.68857e-01	4.44438e-03	1.07388e-01	6.40198e-03	-1.17827e-01	4.66253e-03	-7.92731e-02	5.32088e-03	9.57797e-02	3.16771e-03
5.41781e-01	-1.70110e-01	4.50312e-03	1.08216e-01	6.50304e-03	-1.19594e-01	4.74719e-03	-7.98791e-02	5.39761e-03	9.71863e-02	3.23515e-03
5.46024e-01	-1.71373e-01	4.56212e-03	1.09049e-01	6.60575e-03	-1.21386e-01	4.83254e-03	-8.04898e-02	5.47521e-03	9.86169e-02	3.30064e-03
5.50298e-01	-1.72645e-01	4.62199e-03	1.09890e-01	6.70982e-03	-1.23205e-01	4.91976e-03	-8.11051e-02	5.55379e-03	1.00069e-01	3.36667e-03
5.54605e-01	-1.73927e-01	4.68262e-03	1.10738e-01	6.81637e-03	-1.25050e-01	5.00907e-03	-8.17252e-02	5.63329e-03	1.01539e-01	3.43671e-03
5.58944e-01	-1.75217e-01	4.74388e-03	1.11593e-01	6.92450e-03	-1.26922e-01	5.09919e-03	-8.23502e-02	5.71364e-03	1.03034e-01	3.50443e-03
5.63316e-01	-1.76518e-01	4.80611e-03	1.12455e-01	7.03392e-03	-1.28821e-01	5.19111e-03	-8.29800e-02	5.79498e-03	1.04546e-01	3.57930e-03
5.67720e-01	-1.77828e-01	4.86880e-03	1.13323e-01	7.14474e-03	-1.30749e-01	5.28491e-03	-8.36143e-02	5.87763e-03	1.06080e-01	3.65448e-03
5.72157e-01	-1.79148e-01	4.93224e-03	1.14199e-01	7.25692e-03	-1.32704e-01	5.38035e-03	-8.42542e-02	5.96067e-03	1.07646e-01	3.72199e-03
5.76628e-01	-1.80477e-01	4.99647e-03	1.15081e-01	7.37085e-03	-1.34688e-01	5.47755e-03	-8.48986e-02	6.04498e-03	1.09227e-01	3.79772e-03
5.81133e-01	-1.81816e-01	5.06151e-03	1.15970e-01	7.48612e-03	-1.36700e-01	5.57613e-03	-8.55481e-02	6.13039e-03	1.10829e-01	3.87793e-03
5.85671e-01	-1.83166e-01	5.12733e-03	1.16867e-01	7.60306e-03	-1.38743e-01	5.67638e-03	-8.62024e-02	6.21690e-03	1.12461e-01	3.95267e-03
5.90244e-01	-1.84525e-01	5.19382e-03	1.17770e-01	7.72160e-03	-1.40815e-01	5.77675e-03	-8.68618e-02	6.30451e-03	1.14109e-01	4.03649e-03
5.94851e-01	-1.85894e-01	5.26106e-03	1.18681e-01	7.84163e-03	-1.42919e-01	5.87976e-03	-8.75273e-02	6.39388e-03	1.15789e-01	4.11466e-03
5.99492e-01	-1.87274e-01	5.32920e-03	1.19598e-01	7.96326e-03	-1.45053e-01	5.98435e-03	-8.81980e-02	6.48433e-03	1.17487e-01	4.19971e-03
6.04168e-01	-1.88664e-01	5.39789e-03	1.20524e-01	8.08622e-03	-1.47217e-01	6.09052e-03	-8.88740e-02	6.57569e-03	1.19213e-01	4.28379e-03
6.08880e-01	-1.90064e-01	5.46762e-03	1.21456e-01	8.21111e-03	-1.49414e-01	6.19865e-03	-8.95550e-02	6.66841e-03	1.20960e-01	4.37357e-03
6.13627e-01	-1.91474e-01	5.53812e-03	1.22398e-01	8.33882e-03	-1.51643e-01	6.30928e-03	-9.02417e-02	6.76181e-03	1.22733e-01	4.46419e-03
6.18410e-01	-1.92896e-01	5.60996e-03	1.23347e-01	8.46855e-03	-1.53904e-01	6.42113e-03	-9.09332e-02	6.85681e-03	1.24534e-01	4.55467e-03
6.23228e-01	-1.94327e-01	5.68279e-03	1.24303e-01	8.59989e-03	-1.56197e-01	6.53472e-03	-9.16303e-02	6.95279e-03	1.26365e-01	4.64214e-03
6.28083e-01	-1.95770e-01	5.75633e-03	1.25267e-01	8.73294e-03	-1.58525e-01	6.65110e-03	-9.23325e-02	7.05004e-03	1.28216e-01	4.73879e-03
6.32975e-01	-1.97224e-01	5.83069e-03	1.26239e-01	8.86777e-03	-1.60886e-01	6.76890e-03	-9.30408e-02	7.14794e-03	1.30100e-01	4.83114e-03
6.37903e-01	-1.98688e-01	5.90588e-03	1.27219e-01	9.00425e-03	-1.63282e-01	6.88867e-03	-9.37541e-02	7.24743e-03	1.32010e-01	4.92666e-03
6.42868e-01	-2.00163e-01	5.98212e-03	1.28206e-01	9.14263e-03	-1.65712e-01	7.01073e-03	-9.44732e-02	7.34790e-03	1.33943e-01	5.02868e-03
6.47871e-01	-2.01649e-01	6.05896e-03	1.29201e-01	9.28275e-03	-1.68178e-01	7.13502e-03	-9.51975e-02	7.44985e-03	1.35911e-01	5.12618e-03
6.52911e-01	-2.03146e-01	6.13696e-03	1.30204e-01	9.42483e-03	-1.70680e-01	7.26135e-03	-9.59283e-02	7.55275e-03	1.37905e-01	5.22822e-03
6.57989e-01	-2.04655e-01	6.21558e-03	1.31215e-01	9.56837e-03	-1.73218e-01	7.38999e-03	-9.66647e-02	7.65836e-03	1.39924e-01	5.33616e-03
6.63105e-01	-2.06175e-01	6.29516e-03	1.32235e-01	9.71418e-03	-1.75793e-01	7.52040e-03	-9.74074e-02	7.76473e-03	1.41972e-01	5.44655e-03
6.68260e-01	-2.07705e-01	6.37594e-03	1.33262e-01	9.86161e-03	-1.78406e-01	7.65359e-03	-9.81560e-02	7.87225e-03	1.44059e-01	5.54940e-03
6.73454e-01	-2.09248e-01	6.45741e-03	1.34299e-01	1.00125e-02	-1.81056e-01	7.78841e-03	-9.89100e-02	7.98136e-03	1.46166e-01	5.66514e-03
6.78686e-01	-2.10801e-01	6.54004e-03	1.35345e-01	1.01656e-02	-1.83746e-01	7.92684e-03	-9.96702e-02	8.09152e-03	1.48306e-01	5.78138e-03
6.83958e-01	-2.12367e-01	6.62331e-03	1.36399e-01	1.03208e-02	-1.86474e-01	8.06674e-03	-1.00436e-01	8.20285e-03	1.50488e-01	5.88698e-03
6.89270e-01	-2.13944e-01	6.70771e-03	1.37461e-01	1.04780e-02	-1.89241e-01	8.20866e-03	-1.01208e-01	8.31579e-03	1.52692e-01	6.00520e-03
6.94622e-01	-2.15532e-01	6.79311e-03	1.38532e-01	1.06372e-02	-1.92050e-01	8.35418e-03	-1.01986e-01	8.42986e-03	1.54931e-01	6.12343e-03
7.00014e-01	-2.17133e-01	6.87904e-03	1.39612e-01	1.07984e-02	-1.94899e-01	8.50128e-03	-1.02770e-01	8.54514e-03	1.57199e-01	6.24824e-03
7.05446e-01	-2.18746e-01	6.96658e-03	1.40700e-01	1.09617e-02	-1.97790e-01	8.65141e-03	-1.03560e-01	8.66231e-03	1.59499e-01	6.37494e-03
7.10919e-01	-2.20370e-01	7.05490e-03	1.41797e-01	1.11272e-02	-2.00722e-01	8.80336e-03	-1.04356e-01	8.78075e-03	1.61839e-01	6.49894e-03
7.16434e-01	-2.22007e-01	7.14418e-03	1.42902e-01	1.12948e-02	-2.03697e-01	8.95844e-03	-1.05159e-01	8.90022e-03	1.64209e-01	6.62838e-03
7.21990e-01	-2.23656e-01	7.23454e-03	1.44017e-01	1.14644e-02	-2.06716e-01	9.11768e-03	-1.05969e-01	9.02247e-03	1.66622e-01	6.75147e-03
7.27588e-01	-2.25317e-01	7.32587e-03	1.45141e-01	1.16361e-02	-2.09778e-01	9.27786e-03	-1.06785e-01	9.14568e-03	1.69050e-01	6.89798e-03
7.33228e-01	-2.26991e-01	7.41829e-03	1.46274e-01	1.18106e-02	-2.12886e-01	9.44195e-03	-1.07608e-01	9.27079e-03	1.71529e-01	7.03118e-03
7.38910e-01	-2.28677e-01	7.51168e-03	1.47418e-01	1.19890e-02	-2.16037e-01	9.60751e-03	-1.08437e-01	9.39701e-03	1.74039e-01	7.17346e-03
7.44636e-01	-2.30376e-01	7.60620e-03	1.48571e-01	1.21695e-02	-2.19234e-01	9.77673e-03	-1.09273e-01	9.52494e-03	1.76595e-01	7.30727e-03
7.50404e-01	-2.32087e-01	7.70168e-03	1.49733e-01	1.23524e-02	-2.22481e-01	9.94963e-03	-1.10114e-01	9.65449e-03	1.79177e-01	7.45525e-03
7.56216e-01	-2.33811e-01	7.79832e-03	1.50905e-01	1.25376e-02	-2.25776e-01	1.01243e-02	-1.10963e-01	9.78510e-03	1.81802e-01	7.60135e-03
7.62071e-01	-2.35549e-01	7.89591e-03	1.52086e-01	1.27254e-02	-2.29117e-01	1.03005e-02	-1.11818e-01	9.91776e-03	1.84471e-01	7.74482e-03
7.67971e-01	-2.37299e-01	7.99486e-03	1.53277e-01	1.29151e-02	-2.32510e-01	1.04824e-02	-1.12680e-01	1.00518e-02	1.87165e-01	7.90288e-03
7.73915e-01	-2.39062e-01	8.09466e-03	1.54477e-01	1.31076e-02	-2.35950e-01	1.06655e-02	-1.13549e-01	1.01868e-02	1.89905e-01	8.05907e-03
7.79903e-01	-2.40838e-01	8.19582e-03	1.55687e-01	1.33024e-02	-2.39440e-01	1.08523e-02	-1.14425e-01	1.03240e-02	1.92682e-01	8.22036e-03
7.85937e-01	-2.42628e-01	8.29810e-03	1.56906e-01	1.34997e-02	-2.42982e-01	1.10431e-02	-1.15308e-01	1.04628e-02	1.95507e-01	8.37802e-03
7.92016e-01	-2.44431e-01	8.40151e-03	1.58136e-01	1.36998e-02	-2.46574e-01	1.12351e-02	-1.16198e-01	1.06042e-02	1.98363e-01	8.54888e-03
7.98141e-01	-2.46248e-01	8.50597e-03	1.59376e-01	1.39026e-02	-2.50219e-01	1.14322e-02	-1.17096e-01	1.07477e-02	2.01267e-01	8.71577e-03
8.04312e-01	-2.48078e-01	8.61163e-03	1.60628e-01	1.41101e-02	-2.53916e-01	1.16312e-02	-1.18000e-01	1.08926e-02	2.04212e-01	8.88800e-03
8.10530e-01	-2.49922e-01	8.71855e-03	1.61890e-01	1.43197e-02	-2.57669e-01	1.18354e-02	-1.18912e-01	1.10383e-02	2.07201e-01	9.06193e-03
8.16794e-01	-2.51780e-01	8.82644e-03	1.63162e-01	1.45320e-02	-2.61475e-01	1.20428e-02	-1.19831e-01	1.11868e-02	2.10227e-01	9.24486e-03
8.23106e-01	-2.53651e-01	8.93581e-03	1.64445e-01	1.47473e-02	-2.65336e-01	1.22530e-02	-1.20757e-01	1.13367e-02	2.13310e-01	9.42011e-03
8.29465e-01	-2.55537e-01	9.04600e-03	1.65738e-01	1.49652e-02	-2.69253e-01	1.24664e-02	-1.21690e-01	1.14883e-02	2.16423e-01	9.61315e-03
8.35872e-01	-2.57437e-01	9.15792e-03	1.67041e-01	1.51856e-02	-2.73229e-01	1.26856e-02	-1.22631e-01	1.16412e-02	2.19599e-01	9.79192e-03
8.42327e-01	-2.59351e-01	9.27101e-03	1.68355e-01	1.54091e-02	-2.77261e-01	1.29067e-02	-1.23579e-01	1.17959e-02	2.22797e-01	9.99830e-03
8.48831e-01	-2.61280e-01	9.38515e-03	1.69680e-01	1.56353e-02	-2.81351e-01	1.31314e-02	-1.24534e-01	1.19529e-02	2.26076e-01	1.01752e-02
8.55384e-01	-2.63222e-01	9.50071e-03	1.71015e-01	1.58644e-02	-2.85500e-01	1.33600e-02	-1.25497e-01	1.21119e-02	2.29372e-01	1.03851e-02
8.61986e-01	-2.65180e-01	9.61779e-03	1.72362e-01	1.60963e-02	-2.89711e-01	1.35938e-02	-1.26470e-01	1.22732e-02	2.32731e-01	1.05837e-02
8.68638e-01	-2.67152e-01	9.73534e-03	1.73721e-01	1.63339e-02	-2.93981e-01	1.38301e-02	-1.27449e-01	1.24374e-02	2.36138e-01	1.07889e-02
8.75339e-01	-2.69139e-01	9.85487e-03	1.75092e-01	1.65742e-02	-2.98315e-01	1.40716e-02	-1.28436e-01	1.26028e-02	2.39589e-01	1.10027e-02
8.82092e-01	-2.71141e-01	9.97602e-03	1.76474e-01	1.68175e-02	-3.02711e-01	1.43167e-02	-1.29431e-01	1.27701e-02	2.43097e-01	1.12154e-02
8.88895e-01	-2.73159e-01	1.00994e-02	1.77867e-01	1.70637e-02	-3.07171e-01	1.45663e-02	-1.30434e-01	1.29388e-02	2.46649e-01	1.14372e-02
8.95750e-01	-2.75192e-01	1.02236e-02	1.79271e-01	1.73135e-02	-3.11695e-01	1.48197e-02	-1.31444e-01	1.31110e-02	2.50256e-01	1.16619e-02
9.02656e-01	-2.77241e-01	1.03494e-02	1.80688e-01	1.75658e-02	-3.16287e-01	1.50790e-02	-1.32463e-01	1.32835e-02	2.53919e-01	1.18848e-02
9.09614e-01	-2.79302e-01	1.04787e-02	1.82115e-01	1.78216e-02	-3.20944e-01	1.53414e-02	-1.33490e-01	1.34585e-02	2.57634e-01	1.21157e-02
9.16624e-01	-2.81379e-01	1.06097e-02	1.83554e-01	1.80807e-02	-3.25672e-01	1.56127e-02	-1.34525e-01	1.36358e-02	2.61394e-01	1.23599e-02
9.23688e-01	-2.83472e-01	1.07421e-02	1.85005e-01	1.83429e-02	-3.30464e-01	1.58828e-02	-1.35568e-01	1.38151e-02	2.65214e-01	1.26040e-02
9.30804e-01	-2.85580e-01	1.08761e-02	1.86469e-01	1.86091e-02	-3.35327e-01	1.61596e-02	-1.36620e-01	1.39963e-02	2.69091e-01	1.28507e-02
9.37974e-01	-2.87704e-01	1.10116e-02	1.87946e-01	1.88806e-02	-3.40258e-01	1.64390e-02	-1.37681e-01	1.41810e-02	2.73022e-01	1.31042e-02
9.45198e-01	-2.89844e-01	1.11486e-02	1.89436e-01	1.91558e-02	-3.45266e-01	1.67283e-02	-1.38750e-01	1.43679e-02	2.77019e-01	1.33550e-02
9.52477e-01	-2.92000e-01	1.12871e-02	1.90938e-01	1.94337e-02	-3.50352e-01	1.70280e-02	-1.39827e-01	1.45573e-02	2.81074e-01	1.36105e-02
9.59810e-01	-2.94173e-01	1.14273e-02	1.92452e-01	1.97158e-02	-3.55505e-01	1.73255e-02	-1.40914e-01	1.47482e-02	2.85179e-01	1.38807e-02
9.67199e-01	-2.96361e-01	1.15690e-02	1.93979e-01	2.00009e-02	-3.60729e-01	1.76224e-02	-1.42009e-01	1.49410e-02	2.89345e-01	1.41532e-02
9.74643e-01	-2.98566e-01	1.17122e-02	1.95517e-01	2.02900e-02	-3.66039e-01	1.79301e-02	-1.43113e-01	1.51362e-02	2.93585e-01	1.44194e-02
9.82144e-01	-3.00788e-01	1.18571e-02	1.97069e-01	2.05824e-02	-3.71423e-01	1.82405e-02	-1.44225e-01	1.53336e-02	2.97862e-01	1.47151e-02


==> anc/dbn-3d.dat <==
#   NOTE all values are NOT scaled
#	Db2	Db21_Avg	Db21_Err	Db31_Avg	Db31_Err	Db22_Avg	Db22_Err	Db41_Avg	Db41_Err	Db32_Avg	Db32_Err
3.98942e-04	-1.40970e-04	4.66084e-10	7.67284e-05	4.32133e-10	4.97197e-05	3.89894e-10	-4.98353e-05	8.38259e-10	-2.70278e-05	4.69120e-10
2.40973e-03	-8.49177e-04	1.61225e-08	4.62011e-04	1.62925e-08	2.95840e-04	1.37912e-08	-3.00060e-04	1.09907e-08	-1.59749e-04	6.58066e-09
4.42033e-03	-1.55349e-03	5.23199e-08	8.44871e-04	5.30562e-08	5.34542e-04	4.34893e-08	-5.48670e-04	4.10472e-08	-2.86674e-04	2.84830e-08
6.43060e-03	-2.25392e-03	1.06944e-07	1.22532e-03	1.11069e-07	7.65916e-04	8.76417e-08	-7.95676e-04	9.24940e-08	-4.07902e-04	6.64818e-08
8.44037e-03	-2.95048e-03	1.77391e-07	1.60338e-03	1.86374e-07	9.90059e-04	1.41342e-07	-1.04108e-03	1.74487e-07	-5.23539e-04	1.08970e-07
1.04495e-02	-3.64319e-03	2.61486e-07	1.97907e-03	2.80263e-07	1.20706e-03	2.02495e-07	-1.28497e-03	2.04049e-07	-6.33677e-04	1.57211e-07
1.24578e-02	-4.33206e-03	3.58021e-07	2.35239e-03	3.88808e-07	1.41702e-03	2.68222e-07	-1.52727e-03	2.85585e-07	-7.38423e-04	1.97484e-07
1.44652e-02	-5.01710e-03	4.63683e-07	2.72338e-03	5.10181e-07	1.62003e-03	3.48051e-07	-1.76793e-03	4.56992e-07	-8.37840e-04	2.58891e-07
1.64715e-02	-5.69834e-03	5.77477e-07	3.09204e-03	6.44900e-07	1.81618e-03	4.34178e-07	-2.00709e-03	6.11795e-07	-9.32037e-04	3.23503e-07
1.84766e-02	-6.37577e-03	6.97390e-07	3.45839e-03	7.88917e-07	2.00557e-03	5.26174e-07	-2.24481e-03	6.74926e-07	-1.02112e-03	3.73891e-07
2.04803e-02	-7.04943e-03	8.21864e-07	3.82245e-03	9.43644e-07	2.18829e-03	6.21927e-07	-2.48104e-03	7.34684e-07	-1.10521e-03	3.98425e-07
2.24824e-02	-7.71932e-03	9.48925e-07	4.18422e-03	1.10511e-06	2.36442e-03	7.22422e-07	-2.71569e-03	8.72294e-07	-1.18431e-03	4.35145e-07
2.44828e-02	-8.38545e-03	1.07589e-06	4.54373e-03	1.27741e-06	2.53407e-03	8.20800e-07	-2.94881e-03	1.04734e-06	-1.25855e-03	4.79742e-07
2.64814e-02	-9.04785e-03	1.21245e-06	4.90098e-03	1.45147e-06	2.69732e-03	9.14915e-07	-3.18040e-03	1.27906e-06	-1.32802e-03	5.10785e-07
2.84780e-02	-9.70656e-03	1.37570e-06	5.25600e-03	1.63835e-06	2.85426e-03	1.01292e-06	-3.41058e-03	1.44259e-06	-1.39278e-03	5.64182e-07
3.04725e-02	-1.03616e-02	1.54766e-06	5.60879e-03	1.82153e-06	3.00498e-03	1.10877e-06	-3.63935e-03	1.57085e-06	-1.45300e-03	5.36802e-07
3.24647e-02	-1.10129e-02	1.72600e-06	5.95938e-03	2.00441e-06	3.14957e-03	1.20077e-06	-3.86649e-03	1.87294e-06	-1.50865e-03	5.95328e-07
3.44546e-02	-1.16605e-02	1.90866e-06	6.30777e-03	2.19671e-06	3.28812e-03	1.28782e-06	-4.09242e-03	1.93797e-06	-1.55994e-03	6.04025e-07
3.64418e-02	-1.23045e-02	2.09946e-06	6.65398e-03	2.38786e-06	3.42072e-03	1.37046e-06	-4.31683e-03	2.09388e-06	-1.60686e-03	6.20909e-07
3.84265e-02	-1.29449e-02	2.29384e-06	6.99801e-03	2.58142e-06	3.54745e-03	1.44525e-06	-4.53964e-03	2.42877e-06	-1.64949e-03	6.55830e-07
4.04083e-02	-1.35816e-02	2.49493e-06	7.33989e-03	2.77667e-06	3.66841e-03	1.52059e-06	-4.76128e-03	2.52157e-06	-1.69662e-03	6.45053e-07
4.23871e-02	-1.42147e-02	2.69743e-06	7.67965e-03	2.94201e-06	3.78355e-03	1.69187e-06	-4.98135e-03	2.79584e-06	-1.74479e-03	6.04616e-07
4.43629e-02	-1.48443e-02	2.90603e-06	8.01736e-03	3.14262e-06	3.89295e-03	1.98563e-06	-5.19997e-03	3.14001e-06	-1.78968e-03	5.59218e-07
4.63355e-02	-1.54702e-02	3.11951e-06	8.35300e-03	3.36435e-06	3.99678e-03	2.33141e-06	-5.41754e-03	3.14332e-06	-1.82895e-03	5.23245e-07
4.83047e-02	-1.60926e-02	3.33646e-06	8.68654e-03	3.61549e-06	4.09513e-03	2.68527e-06	-5.63356e-03	3.32810e-06	-1.86149e-03	5.04601e-07
5.02705e-02	-1.67115e-02	3.55179e-06	9.01802e-03	3.85024e-06	4.18801e-03	3.10981e-06	-5.84833e-03	3.39097e-06	-1.88692e-03	5.07127e-07
5.22327e-02	-1.73268e-02	3.77452e-06	9.34745e-03	4.09548e-06	4.27559e-03	3.57329e-06	-6.06118e-03	4.01840e-06	-1.90532e-03	5.32145e-07
5.41913e-02	-1.79386e-02	3.99967e-06	9.67480e-03	4.36528e-06	4.35791e-03	4.07629e-06	-6.27331e-03	4.01961e-06	-1.91705e-03	5.79446e-07
5.61460e-02	-1.85469e-02	4.22480e-06	1.00002e-02	4.60500e-06	4.43502e-03	4.61497e-06	-6.48398e-03	4.14100e-06	-1.92258e-03	6.47920e-07
5.80968e-02	-1.91517e-02	4.45621e-06	1.03235e-02	4.86787e-06	4.50702e-03	5.17789e-06	-6.69304e-03	4.52908e-06	-1.92245e-03	7.35967e-07
6.00435e-02	-1.97531e-02	4.68633e-06	1.06448e-02	5.14324e-06	4.57400e-03	5.74087e-06	-6.90111e-03	4.59972e-06	-1.91723e-03	8.41751e-07
6.19861e-02	-2.03510e-02	4.91875e-06	1.09641e-02	5.39693e-06	4.63611e-03	6.57582e-06	-7.10762e-03	4.90209e-06	-1.90747e-03	9.63366e-07
6.39245e-02	-2.09455e-02	5.15675e-06	1.12815e-02	5.67703e-06	4.69341e-03	7.44919e-06	-7.31299e-03	5.04356e-06	-1.89368e-03	1.09893e-06
6.58585e-02	-2.15365e-02	5.39692e-06	1.15969e-02	5.93741e-06	4.74601e-03	8.51875e-06	-7.51701e-03	5.23282e-06	-1.87637e-03	1.24666e-06
6.77880e-02	-2.21242e-02	5.63501e-06	1.19103e-02	6.22605e-06	4.79389e-03	9.40554e-06	-7.71984e-03	5.31513e-06	-1.85597e-03	1.40489e-06
6.97130e-02	-2.27085e-02	5.87430e-06	1.22218e-02	6.50483e-06	4.83475e-03	6.00473e-06	-7.92070e-03	6.09694e-06	-1.83289e-03	1.57207e-06
7.16333e-02	-2.32894e-02	6.11467e-06	1.25313e-02	6.80319e-06	4.86886e-03	9.00475e-07	-8.12110e-03	6.05359e-06	-1.80749e-03	1.74681e-06
7.35488e-02	-2.38669e-02	6.36252e-06	1.28389e-02	7.08725e-06	4.89718e-03	9.56047e-06	-8.32011e-03	6.13779e-06	-1.78012e-03	1.92786e-06
7.54595e-02	-2.44412e-02	6.60662e-06	1.31447e-02	7.34560e-06	4.92051e-03	1.86754e-05	-8.51752e-03	6.56533e-06	-1.75105e-03	2.11408e-06
7.73652e-02	-2.50120e-02	6.90260e-06	1.34486e-02	7.64242e-06	4.93951e-03	2.72903e-05	-8.71385e-03	6.88446e-06	-1.72055e-03	2.30448e-06
7.92670e-02	-2.55797e-02	7.49278e-06	1.37508e-02	7.85862e-06	4.95477e-03	3.47154e-05	-8.90915e-03	7.11790e-06	-1.68886e-03	2.49817e-06
8.11610e-02	-2.61432e-02	8.11087e-06	1.40508e-02	8.10693e-06	4.96679e-03	4.04641e-05	-9.10356e-03	6.72958e-06	-1.65577e-03	2.70359e-06
8.30518e-02	-2.67039e-02	8.75878e-06	1.43492e-02	8.41055e-06	4.97599e-03	4.42056e-05	-9.29617e-03	7.11379e-06	-1.61998e-03	2.94065e-06
8.49370e-02	-2.72614e-02	9.43663e-06	1.46457e-02	8.68377e-06	4.98274e-03	4.57284e-05	-9.48766e-03	7.38085e-06	-1.58145e-03	3.15129e-06
8.68168e-02	-2.78155e-02	1.01437e-05	1.49405e-02	8.96480e-06	4.98735e-03	4.49116e-05	-9.67844e-03	7.14534e-06	-1.54031e-03	3.35051e-06
8.86911e-02	-2.83664e-02	1.08811e-05	1.52334e-02	9.24991e-06	4.99010e-03	4.17029e-05	-9.86716e-03	7.77007e-06	-1.49674e-03	3.70187e-06
9.05599e-02	-2.89141e-02	1.16484e-05	1.55245e-02	9.52947e-06	4.99123e-03	3.61017e-05	-1.00553e-02	7.76674e-06	-1.45055e-03	3.94808e-06
9.24231e-02	-2.94586e-02	1.24462e-05	1.58138e-02	9.86062e-06	4.99094e-03	2.81454e-05	-1.02421e-02	7.93929e-06	-1.40203e-03	4.33381e-06
9.42807e-02	-2.99999e-02	1.32751e-05	1.61013e-02	1.01563e-05	4.98943e-03	1.78994e-05	-1.04278e-02	8.06181e-06	-1.35095e-03	4.55585e-06
9.61326e-02	-3.05380e-02	1.41341e-05	1.63871e-02	1.04384e-05	4.98683e-03	5.44886e-06	-1.06120e-02	8.52891e-06	-1.29770e-03	4.95972e-06
9.79787e-02	-3.10730e-02	1.50247e-05	1.66712e-02	1.07542e-05	4.98330e-03	9.10750e-06	-1.07953e-02	8.68471e-06	-1.24214e-03	5.33918e-06
9.98190e-02	-3.16048e-02	1.59461e-05	1.69534e-02	1.10553e-05	4.97519e-03	2.15407e-05	-1.09780e-02	8.24558e-06	-1.18422e-03	5.66255e-06
1.01653e-01	-3.21335e-02	1.68980e-05	1.72340e-02	1.13385e-05	4.95237e-03	2.10862e-05	-1.11585e-02	8.92617e-06	-1.12437e-03	6.22498e-06
1.03482e-01	-3.26591e-02	1.78819e-05	1.75128e-02	1.16736e-05	4.92579e-03	2.11152e-05	-1.13391e-02	8.39765e-06	-1.06185e-03	6.26468e-06
1.05304e-01	-3.31817e-02	1.88965e-05	1.77900e-02	1.19783e-05	4.89659e-03	2.12196e-05	-1.15168e-02	9.56915e-06	-9.97882e-04	6.98496e-06
1.07121e-01	-3.37011e-02	1.99424e-05	1.80654e-02	1.23389e-05	4.86445e-03	2.13078e-05	-1.16950e-02	9.21213e-06	-9.31551e-04	7.36891e-06
1.08931e-01	-3.42176e-02	2.10197e-05	1.83391e-02	1.26552e-05	4.82923e-03	2.13994e-05	-1.18713e-02	9.56108e-06	-8.62884e-04	7.47441e-06
1.10735e-01	-3.47310e-02	2.21280e-05	1.86112e-02	1.29672e-05	4.79089e-03	2.14939e-05	-1.20468e-02	9.68790e-06	-7.92836e-04	8.13705e-06
1.12533e-01	-3.52413e-02	2.32680e-05	1.88816e-02	1.33193e-05	4.74954e-03	2.16192e-05	-1.22205e-02	1.07136e-05	-7.20607e-04	8.55380e-06
1.14325e-01	-3.57487e-02	2.44387e-05	1.91505e-02	1.36183e-05	4.70526e-03	2.17748e-05	-1.23942e-02	1.06175e-05	-6.46494e-04	8.97197e-06
1.16110e-01	-3.62532e-02	2.56401e-05	1.94175e-02	1.39942e-05	4.65811e-03	2.20430e-05	-1.25670e-02	1.03112e-05	-5.70652e-04	9.37205e-06
1.17889e-01	-3.67546e-02	2.68724e-05	1.96831e-02	1.43072e-05	4.60783e-03	2.24233e-05	-1.27384e-02	1.03987e-05	-4.93049e-04	9.73328e-06
1.19662e-01	-3.72532e-02	2.81363e-05	1.99469e-02	1.46898e-05	4.55479e-03	2.26897e-05	-1.29075e-02	1.16252e-05	-4.13665e-04	1.00736e-05
1.21428e-01	-3.77488e-02	2.94303e-05	2.02092e-02	1.50592e-05	4.49908e-03	2.31794e-05	-1.30775e-02	1.11383e-05	-3.32506e-04	1.04079e-05
1.23188e-01	-3.82415e-02	3.07562e-05	2.04700e-02	1.53656e-05	4.44041e-03	2.35233e-05	-1.32460e-02	1.10228e-05	-2.49600e-04	1.07484e-05
1.24941e-01	-3.87313e-02	3.21111e-05	2.07291e-02	1.57298e-05	4.37928e-03	2.40981e-05	-1.34124e-02	1.19921e-05	-1.64992e-04	1.11052e-05
1.26688e-01	-3.92183e-02	3.34960e-05	2.09863e-02	1.63641e-05	4.31538e-03	2.45180e-05	-1.35784e-02	1.23360e-05	-7.87387e-05	1.14865e-05
1.28429e-01	-3.97024e-02	3.49125e-05	2.12420e-02	1.70142e-05	4.24891e-03	2.51337e-05	-1.37441e-02	1.20068e-05	9.09247e-06	1.18990e-05
1.30163e-01	-4.01837e-02	3.63575e-05	2.14962e-02	1.76755e-05	4.17997e-03	2.57108e-05	-1.39077e-02	1.27253e-05	9.84271e-05	1.23479e-05
1.31890e-01	-4.06622e-02	3.78328e-05	2.17488e-02	1.84171e-05	4.10855e-03	2.62782e-05	-1.40716e-02	1.20696e-05	1.89186e-04	1.28373e-05
1.33610e-01	-4.11379e-02	3.93378e-05	2.20000e-02	1.91836e-05	4.03465e-03	2.69717e-05	-1.42335e-02	1.25217e-05	2.81284e-04	1.33702e-05
1.35325e-01	-4.16108e-02	4.08712e-05	2.22496e-02	1.99649e-05	3.95845e-03	2.77044e-05	-1.43947e-02	1.26681e-05	3.74606e-04	1.40136e-05
1.37032e-01	-4.20809e-02	4.24352e-05	2.24977e-02	2.07606e-05	3.87992e-03	2.84095e-05	-1.45539e-02	1.37703e-05	4.69205e-04	1.47579e-05
1.38733e-01	-4.25484e-02	4.40273e-05	2.27443e-02	2.15695e-05	3.79909e-03	2.91057e-05	-1.47136e-02	1.35278e-05	5.65556e-04	1.51015e-05
1.40427e-01	-4.30131e-02	4.56476e-05	2.29894e-02	2.23929e-05	3.71604e-03	2.98221e-05	-1.48714e-02	1.40907e-05	6.62806e-04	1.58506e-05
1.42114e-01	-4.34751e-02	4.72964e-05	2.32331e-02	2.32283e-05	3.63083e-03	3.05859e-05	-1.50290e-02	1.39166e-05	7.62157e-04	1.57795e-05
1.43795e-01	-4.39344e-02	4.89728e-05	2.34752e-02	2.40782e-05	3.54345e-03	3.13826e-05	-1.51851e-02	1.42668e-05	8.61897e-04	1.65771e-05
1.45469e-01	-4.43910e-02	5.06776e-05	2.37159e-02	2.49415e-05	3.45403e-03	3.22231e-05	-1.53405e-02	1.44719e-05	9.63159e-04	1.70718e-05
1.47136e-01	-4.48450e-02	5.24087e-05	2.39552e-02	2.58176e-05	3.36255e-03	3.30629e-05	-1.54951e-02	1.44427e-05	1.06637e-03	1.67919e-05
1.48797e-01	-4.52964e-02	5.41672e-05	2.41930e-02	2.67065e-05	3.26906e-03	3.39004e-05	-1.56479e-02	1.52610e-05	1.17006e-03	1.71938e-05
1.50451e-01	-4.57451e-02	5.59532e-05	2.44294e-02	2.76086e-05	3.17364e-03	3.47749e-05	-1.58004e-02	1.55694e-05	1.27411e-03	1.83589e-05
1.52098e-01	-4.61913e-02	5.77650e-05	2.46644e-02	2.85223e-05	3.07628e-03	3.56266e-05	-1.59522e-02	1.55864e-05	1.38045e-03	1.83483e-05
1.53738e-01	-4.66349e-02	5.96030e-05	2.48980e-02	2.94482e-05	2.97702e-03	3.64597e-05	-1.61026e-02	1.60550e-05	1.48696e-03	1.91940e-05
1.55372e-01	-4.70763e-02	6.10469e-05	2.51302e-02	3.03859e-05	2.87596e-03	3.73396e-05	-1.62516e-02	1.70055e-05	1.59450e-03	2.00900e-05
1.56999e-01	-4.75153e-02	6.24251e-05	2.53610e-02	3.13365e-05	2.77311e-03	3.82206e-05	-1.64004e-02	1.73404e-05	1.70407e-03	1.99653e-05
1.58619e-01	-4.79518e-02	6.38195e-05	2.55904e-02	3.22970e-05	2.66852e-03	3.90978e-05	-1.65491e-02	1.67938e-05	1.81397e-03	2.04782e-05
1.60232e-01	-4.83858e-02	6.52325e-05	2.58184e-02	3.32707e-05	2.56222e-03	3.99985e-05	-1.66972e-02	1.60317e-05	1.92505e-03	2.07621e-05
1.61839e-01	-4.88172e-02	6.66622e-05	2.60451e-02	3.42550e-05	2.45423e-03	4.09043e-05	-1.68426e-02	1.69901e-05	2.03686e-03	2.12592e-05
1.63439e-01	-4.92463e-02	6.81088e-05	2.62705e-02	3.52494e-05	2.34460e-03	4.18092e-05	-1.69883e-02	1.69029e-05	2.14953e-03	2.18232e-05
1.65032e-01	-4.96728e-02	6.95735e-05	2.64945e-02	3.62555e-05	2.23336e-03	4.26806e-05	-1.71320e-02	1.78992e-05	2.26278e-03	2.26798e-05
1.66618e-01	-5.00970e-02	7.10549e-05	2.67172e-02	3.72727e-05	2.12056e-03	4.36043e-05	-1.72748e-02	1.88564e-05	2.37731e-03	2.31194e-05
1.68197e-01	-5.05187e-02	7.25523e-05	2.69386e-02	3.82987e-05	2.00623e-03	4.45154e-05	-1.74177e-02	1.89548e-05	2.49333e-03	2.28839e-05
1.69770e-01	-5.09380e-02	7.40691e-05	2.71586e-02	3.93363e-05	1.89042e-03	4.54359e-05	-1.75590e-02	1.97583e-05	2.60903e-03	2.37805e-05
1.71336e-01	-5.13551e-02	7.58260e-05	2.73774e-02	4.03831e-05	1.77315e-03	4.63458e-05	-1.77008e-02	1.91996e-05	2.72601e-03	2.41734e-05
1.72896e-01	-5.17702e-02	7.78259e-05	2.75949e-02	4.14412e-05	1.65442e-03	4.72391e-05	-1.78402e-02	2.01960e-05	2.84347e-03	2.48418e-05
1.74448e-01	-5.21828e-02	7.98441e-05	2.78111e-02	4.25094e-05	1.53437e-03	4.81227e-05	-1.79796e-02	2.04506e-05	2.96261e-03	2.45792e-05
1.75994e-01	-5.25932e-02	8.18798e-05	2.80261e-02	4.35841e-05	1.41303e-03	4.90001e-05	-1.81183e-02	2.04747e-05	3.08230e-03	2.44999e-05
1.77534e-01	-5.30012e-02	8.39370e-05	2.82398e-02	4.46697e-05	1.29040e-03	4.98731e-05	-1.82560e-02	2.07809e-05	3.20137e-03	2.57506e-05
1.79066e-01	-5.34069e-02	8.60092e-05	2.84522e-02	4.57643e-05	1.16646e-03	5.07434e-05	-1.83917e-02	2.22520e-05	3.32102e-03	2.70941e-05
1.80592e-01	-5.38103e-02	8.81001e-05	2.86634e-02	4.68676e-05	1.04124e-03	5.16125e-05	-1.85294e-02	2.08477e-05	3.44385e-03	2.59245e-05
1.82130e-01	-5.42164e-02	9.02339e-05	2.88759e-02	4.79922e-05	9.13197e-04	5.24923e-05	-1.86664e-02	2.10361e-05	3.56662e-03	2.69344e-05
1.83692e-01	-5.46284e-02	9.24292e-05	2.90915e-02	4.91490e-05	7.81189e-04	5.33916e-05	-1.88048e-02	2.18433e-05	3.69389e-03	2.69486e-05
1.85280e-01	-5.50466e-02	9.46874e-05	2.93103e-02	5.03395e-05	6.45086e-04	5.43120e-05	-1.89457e-02	2.20964e-05	3.82337e-03	2.82514e-05
1.86893e-01	-5.54710e-02	9.70134e-05	2.95323e-02	5.15655e-05	5.04751e-04	5.52554e-05	-1.90898e-02	2.13292e-05	3.95753e-03	2.83049e-05
1.88533e-01	-5.59018e-02	9.94046e-05	2.97576e-02	5.28233e-05	3.60050e-04	5.62235e-05	-1.92345e-02	2.20589e-05	4.09382e-03	2.97657e-05
1.90200e-01	-5.63392e-02	1.01870e-04	2.99863e-02	5.41205e-05	2.10846e-04	5.72181e-05	-1.93814e-02	2.28448e-05	4.23529e-03	2.96973e-05
1.91895e-01	-5.67832e-02	1.04406e-04	3.02185e-02	5.53975e-05	5.70033e-05	5.82408e-05	-1.95319e-02	2.22719e-05	4.38024e-03	2.99121e-05
1.93618e-01	-5.72341e-02	1.07018e-04	3.04542e-02	5.66806e-05	-1.01613e-04	5.92935e-05	-1.96804e-02	2.59663e-05	4.52720e-03	3.20209e-05
1.95370e-01	-5.76919e-02	1.09707e-04	3.06936e-02	5.80033e-05	-2.65138e-04	6.03779e-05	-1.98365e-02	2.43083e-05	4.67995e-03	3.23483e-05
1.97151e-01	-5.81569e-02	1.12479e-04	3.09366e-02	5.93622e-05	-4.33708e-04	6.14957e-05	-1.99926e-02	2.51057e-05	4.83578e-03	3.37407e-05
1.98963e-01	-5.86292e-02	1.15333e-04	3.11833e-02	6.07612e-05	-6.07459e-04	6.26488e-05	-2.01506e-02	2.63967e-05	4.99597e-03	3.50445e-05
2.00806e-01	-5.91089e-02	1.18274e-04	3.14340e-02	6.22037e-05	-7.86610e-04	6.37926e-05	-2.03128e-02	2.59117e-05	5.16233e-03	3.45907e-05
2.02681e-01	-5.95963e-02	1.21304e-04	3.16885e-02	6.36879e-05	-9.71557e-04	6.48170e-05	-2.04753e-02	2.76973e-05	5.32984e-03	3.75534e-05
2.04589e-01	-6.00916e-02	1.24428e-04	3.19471e-02	6.52165e-05	-1.16227e-03	6.59178e-05	-2.06438e-02	2.60218e-05	5.50616e-03	3.64184e-05
2.06530e-01	-6.05948e-02	1.27647e-04	3.22099e-02	6.67921e-05	-1.35905e-03	6.70111e-05	-2.08118e-02	2.75727e-05	5.68457e-03	3.80775e-05
2.08506e-01	-6.11062e-02	1.30966e-04	3.24768e-02	6.84126e-05	-1.56207e-03	6.81679e-05	-2.09821e-02	2.94500e-05	5.86790e-03	3.98305e-05
2.10517e-01	-6.16260e-02	1.34387e-04	3.27481e-02	7.00843e-05	-1.77164e-03	6.92571e-05	-2.11567e-02	2.98539e-05	6.05661e-03	4.14210e-05
2.12563e-01	-6.21544e-02	1.37914e-04	3.30237e-02	7.18066e-05	-1.98793e-03	7.03548e-05	-2.13352e-02	2.92131e-05	6.25281e-03	4.08975e-05
2.14647e-01	-6.26917e-02	1.41553e-04	3.33040e-02	7.35825e-05	-2.21107e-03	7.15741e-05	-2.15142e-02	3.09425e-05	6.45107e-03	4.38732e-05
2.16769e-01	-6.32379e-02	1.45305e-04	3.35888e-02	7.54101e-05	-2.44147e-03	7.27412e-05	-2.16983e-02	3.05725e-05	6.65720e-03	4.47493e-05
2.18929e-01	-6.37933e-02	1.49176e-04	3.38785e-02	7.73371e-05	-2.67942e-03	7.38216e-05	-2.18851e-02	3.06031e-05	6.86970e-03	4.51916e-05
2.21130e-01	-6.43583e-02	1.53169e-04	3.41730e-02	7.93793e-05	-2.92512e-03	7.49871e-05	-2.20741e-02	3.14928e-05	7.08902e-03	4.49776e-05
2.23371e-01	-6.49329e-02	1.57291e-04	3.44726e-02	8.14821e-05	-3.17878e-03	7.61533e-05	-2.22663e-02	3.23305e-05	7.31182e-03	4.76662e-05
2.25654e-01	-6.55174e-02	1.61542e-04	3.47772e-02	8.36502e-05	-3.44085e-03	7.72999e-05	-2.24623e-02	3.27209e-05	7.54200e-03	4.95628e-05
2.27981e-01	-6.61122e-02	1.65932e-04	3.50871e-02	8.58818e-05	-3.71143e-03	7.85042e-05	-2.26621e-02	3.26072e-05	7.78195e-03	4.85351e-05
2.30352e-01	-6.67174e-02	1.70462e-04	3.54024e-02	8.81860e-05	-3.99114e-03	7.96462e-05	-2.28626e-02	3.52661e-05	8.02540e-03	5.10880e-05
2.32768e-01	-6.73333e-02	1.75139e-04	3.57232e-02	9.05602e-05	-4.28014e-03	8.07092e-05	-2.30696e-02	3.49746e-05	8.27690e-03	5.29304e-05
2.35231e-01	-6.79602e-02	1.79967e-04	3.60496e-02	9.30073e-05	-4.57862e-03	8.19836e-05	-2.32799e-02	3.49749e-05	8.53632e-03	5.44486e-05
2.37741e-01	-6.85984e-02	1.84954e-04	3.63819e-02	9.55342e-05	-4.88731e-03	8.31034e-05	-2.34922e-02	3.66180e-05	8.80281e-03	5.67649e-05
2.40301e-01	-6.92482e-02	1.90107e-04	3.67200e-02	9.81359e-05	-5.20633e-03	8.42261e-05	-2.37084e-02	3.81889e-05	9.07770e-03	5.88458e-05
2.42912e-01	-6.99098e-02	1.95425e-04	3.70643e-02	1.00822e-04	-5.53610e-03	8.53241e-05	-2.39303e-02	3.80176e-05	9.36503e-03	5.69707e-05
2.45574e-01	-7.05837e-02	2.00921e-04	3.74148e-02	1.03592e-04	-5.87722e-03	8.64784e-05	-2.41557e-02	3.82411e-05	9.65743e-03	5.87690e-05
2.48290e-01	-7.12700e-02	2.06599e-04	3.77718e-02	1.06449e-04	-6.22994e-03	8.76408e-05	-2.43831e-02	4.06623e-05	9.95607e-03	6.34890e-05
2.51060e-01	-7.19693e-02	2.12464e-04	3.81353e-02	1.09395e-04	-6.59483e-03	8.86970e-05	-2.46161e-02	4.17183e-05	1.02685e-02	6.38310e-05
2.53888e-01	-7.26817e-02	2.18529e-04	3.85057e-02	1.12438e-04	-6.97243e-03	8.95740e-05	-2.48519e-02	4.42183e-05	1.05857e-02	6.92575e-05
2.56773e-01	-7.34077e-02	2.24796e-04	3.88830e-02	1.15571e-04	-7.36279e-03	9.07327e-05	-2.50935e-02	4.53564e-05	1.09196e-02	6.81281e-05
2.59718e-01	-7.41477e-02	2.31273e-04	3.92674e-02	1.18807e-04	-7.76693e-03	9.17793e-05	-2.53417e-02	4.45640e-05	1.12603e-02	7.07875e-05
2.62724e-01	-7.49019e-02	2.37968e-04	3.96592e-02	1.22144e-04	-8.18541e-03	9.26888e-05	-2.55913e-02	4.69297e-05	1.16100e-02	7.54483e-05
2.65794e-01	-7.56710e-02	2.44892e-04	4.00586e-02	1.25590e-04	-8.61851e-03	9.37081e-05	-2.58451e-02	4.99657e-05	1.19739e-02	7.73559e-05
2.68928e-01	-7.64551e-02	2.52049e-04	4.04657e-02	1.29143e-04	-9.06722e-03	9.44258e-05	-2.61060e-02	5.07755e-05	1.23481e-02	8.07661e-05
2.72130e-01	-7.72549e-02	2.59452e-04	4.08808e-02	1.32807e-04	-9.53181e-03	9.52099e-05	-2.63751e-02	4.85470e-05	1.27407e-02	7.81368e-05
2.75400e-01	-7.80707e-02	2.67108e-04	4.13041e-02	1.36592e-04	-1.00131e-02	9.59153e-05	-2.66454e-02	5.02498e-05	1.31382e-02	8.34732e-05
2.78742e-01	-7.89030e-02	2.75028e-04	4.17358e-02	1.40498e-04	-1.05116e-02	9.66209e-05	-2.69194e-02	5.37509e-05	1.35506e-02	8.72384e-05
2.82156e-01	-7.97523e-02	2.83218e-04	4.21763e-02	1.44525e-04	-1.10283e-02	9.72378e-05	-2.71997e-02	5.63249e-05	1.39777e-02	9.02279e-05
2.85646e-01	-8.06190e-02	2.91690e-04	4.26257e-02	1.48679e-04	-1.15653e-02	9.94617e-05	-2.74889e-02	5.58015e-05	1.44192e-02	9.32558e-05
2.89214e-01	-8.15038e-02	3.00457e-04	4.30843e-02	1.52967e-04	-1.21227e-02	1.01829e-04	-2.77813e-02	5.78511e-05	1.48751e-02	9.68853e-05
2.92862e-01	-8.24070e-02	3.09527e-04	4.35524e-02	1.57388e-04	-1.27005e-02	1.04420e-04	-2.80799e-02	5.96811e-05	1.53494e-02	9.78732e-05
2.96592e-01	-8.33294e-02	3.18911e-04	4.40303e-02	1.61951e-04	-1.33000e-02	1.06931e-04	-2.83853e-02	6.09503e-05	1.58370e-02	1.01852e-04
3.00407e-01	-8.42715e-02	3.28622e-04	4.45182e-02	1.66655e-04	-1.39221e-02	1.09572e-04	-2.86946e-02	6.46601e-05	1.63406e-02	1.07058e-04
3.04310e-01	-8.52338e-02	3.38672e-04	4.50165e-02	1.71506e-04	-1.45673e-02	1.12537e-04	-2.90134e-02	6.54914e-05	1.68626e-02	1.11670e-04
3.08303e-01	-8.62171e-02	3.49070e-04	4.55255e-02	1.76511e-04	-1.52375e-02	1.15169e-04	-2.93364e-02	6.87803e-05	1.74059e-02	1.13450e-04
3.12390e-01	-8.72219e-02	3.59834e-04	4.60455e-02	1.81670e-04	-1.59331e-02	1.18104e-04	-2.96689e-02	6.95718e-05	1.79643e-02	1.19459e-04
3.16573e-01	-8.82490e-02	3.70973e-04	4.65769e-02	1.86991e-04	-1.66555e-02	1.21213e-04	-3.00082e-02	7.06611e-05	1.85446e-02	1.23808e-04
3.20856e-01	-8.92990e-02	3.82504e-04	4.71201e-02	1.92471e-04	-1.74060e-02	1.24146e-04	-3.03520e-02	7.47039e-05	1.91399e-02	1.34140e-04
3.25242e-01	-9.03727e-02	3.94437e-04	4.76753e-02	1.98119e-04	-1.81853e-02	1.27763e-04	-3.07075e-02	7.46981e-05	1.97647e-02	1.37029e-04
3.29733e-01	-9.14709e-02	4.06784e-04	4.82430e-02	2.03940e-04	-1.89955e-02	1.31135e-04	-3.10670e-02	7.85175e-05	2.04091e-02	1.43204e-04
3.34334e-01	-9.25943e-02	4.19564e-04	4.88237e-02	2.09841e-04	-1.98381e-02	1.34229e-04	-3.14369e-02	8.00498e-05	2.10818e-02	1.45039e-04
3.39049e-01	-9.37437e-02	4.32791e-04	4.94178e-02	2.15878e-04	-2.07140e-02	1.37772e-04	-3.18118e-02	8.48931e-05	2.17713e-02	1.55232e-04
3.43880e-01	-9.49202e-02	4.46481e-04	5.00256e-02	2.22093e-04	-2.16251e-02	1.41501e-04	-3.21994e-02	8.58438e-05	2.24952e-02	1.57175e-04
3.48833e-01	-9.61244e-02	4.60641e-04	5.06477e-02	2.28492e-04	-2.25730e-02	1.45321e-04	-3.25922e-02	9.05289e-05	2.32371e-02	1.68612e-04
3.53910e-01	-9.73575e-02	4.75297e-04	5.12844e-02	2.35081e-04	-2.35593e-02	1.49545e-04	-3.29973e-02	9.20149e-05	2.40139e-02	1.73752e-04
3.59117e-01	-9.86203e-02	4.90465e-04	5.19363e-02	2.41867e-04	-2.45862e-02	1.53631e-04	-3.34090e-02	9.64745e-05	2.48218e-02	1.77877e-04
3.64458e-01	-9.99139e-02	5.06151e-04	5.26040e-02	2.48839e-04	-2.56553e-02	1.58083e-04	-3.38315e-02	9.99001e-05	2.56552e-02	1.87982e-04
3.69937e-01	-1.01239e-01	5.22384e-04	5.32879e-02	2.56012e-04	-2.67692e-02	1.62238e-04	-3.42634e-02	1.03990e-04	2.65234e-02	1.96185e-04
3.75560e-01	-1.02598e-01	5.39166e-04	5.39886e-02	2.63377e-04	-2.79291e-02	1.67210e-04	-3.47083e-02	1.05621e-04	2.74240e-02	2.06570e-04
3.81332e-01	-1.03990e-01	5.56521e-04	5.47067e-02	2.70941e-04	-2.91384e-02	1.71866e-04	-3.51597e-02	1.11550e-04	2.83583e-02	2.19471e-04
3.87257e-01	-1.05418e-01	5.74470e-04	5.54429e-02	2.78707e-04	-3.03991e-02	1.76673e-04	-3.56273e-02	1.12398e-04	2.93424e-02	2.20591e-04
3.93341e-01	-1.06883e-01	5.93024e-04	5.61977e-02	2.86669e-04	-3.17137e-02	1.81731e-04	-3.60941e-02	1.25582e-04	3.03415e-02	2.46497e-04
3.99591e-01	-1.08385e-01	6.12190e-04	5.69719e-02	2.94818e-04	-3.30848e-02	1.87101e-04	-3.65890e-02	1.22755e-04	3.14031e-02	2.51734e-04
4.06011e-01	-1.09927e-01	6.31999e-04	5.77661e-02	3.03168e-04	-3.45156e-02	1.92493e-04	-3.70841e-02	1.31915e-04	3.24966e-02	2.69108e-04
4.12609e-01	-1.11510e-01	6.52454e-04	5.85812e-02	3.11701e-04	-3.60094e-02	1.97785e-04	-3.75968e-02	1.36365e-04	3.36482e-02	2.75253e-04
4.19391e-01	-1.13135e-01	6.73574e-04	5.94178e-02	3.20411e-04	-3.75688e-02	2.03580e-04	-3.81239e-02	1.39615e-04	3.48486e-02	2.81065e-04
4.26364e-01	-1.14804e-01	6.95364e-04	6.02767e-02	3.29302e-04	-3.91980e-02	2.09189e-04	-3.86616e-02	1.45993e-04	3.60799e-02	3.07202e-04
4.33534e-01	-1.16518e-01	7.17847e-04	6.11590e-02	3.38353e-04	-4.08995e-02	2.15650e-04	-3.92107e-02	1.55240e-04	3.73794e-02	3.18750e-04
4.40911e-01	-1.18280e-01	7.41035e-04	6.20593e-02	3.53556e-04	-4.26746e-02	2.26559e-04	-3.97829e-02	1.56056e-04	3.87301e-02	3.35848e-04
4.48500e-01	-1.20091e-01	7.64933e-04	6.29822e-02	3.71323e-04	-4.45228e-02	2.46383e-04	-4.03596e-02	1.67635e-04	4.01326e-02	3.60543e-04
4.56311e-01	-1.21954e-01	7.89537e-04	6.39303e-02	3.90138e-04	-4.64552e-02	2.67781e-04	-4.09538e-02	1.77402e-04	4.16021e-02	3.81018e-04
4.64352e-01	-1.23869e-01	8.14867e-04	6.49044e-02	4.10058e-04	-4.84764e-02	2.90885e-04	-4.15739e-02	1.77799e-04	4.31475e-02	3.91677e-04
4.72633e-01	-1.25839e-01	8.40915e-04	6.59057e-02	4.30934e-04	-5.05913e-02	3.15836e-04	-4.21964e-02	1.92737e-04	4.47325e-02	4.32372e-04
4.81162e-01	-1.27867e-01	8.67686e-04	6.69345e-02	4.53577e-04	-5.28060e-02	3.41662e-04	-4.28454e-02	1.98822e-04	4.64021e-02	4.62174e-04
4.89950e-01	-1.29955e-01	8.95171e-04	6.79928e-02	4.77257e-04	-5.51254e-02	3.69355e-04	-4.35101e-02	2.07538e-04	4.81637e-02	4.77402e-04
4.99006e-01	-1.32105e-01	9.23362e-04	6.90819e-02	5.01769e-04	-5.75551e-02	3.99221e-04	-4.41987e-02	2.16544e-04	4.99889e-02	5.11151e-04
5.08343e-01	-1.34320e-01	9.52252e-04	7.02014e-02	5.28811e-04	-6.01016e-02	4.31821e-04	-4.49013e-02	2.35537e-04	5.19001e-02	5.45393e-04
5.17970e-01	-1.36603e-01	9.81814e-04	7.13544e-02	5.56599e-04	-6.27747e-02	4.70406e-04	-4.56283e-02	2.51685e-04	5.39078e-02	5.74719e-04
5.27901e-01	-1.38956e-01	1.01202e-03	7.25412e-02	5.86254e-04	-6.55782e-02	5.11950e-04	-4.63823e-02	2.63399e-04	5.60233e-02	5.92873e-04
5.38147e-01	-1.41382e-01	1.04286e-03	7.37636e-02	6.17386e-04	-6.85205e-02	5.57739e-04	-4.71573e-02	2.77510e-04	5.82145e-02	6.37823e-04
5.48722e-01	-1.43882e-01	1.07654e-03	7.50219e-02	6.51206e-04	-7.16099e-02	6.08027e-04	-4.79502e-02	2.98263e-04	6.05328e-02	6.64249e-04
5.59640e-01	-1.46432e-01	1.14106e-03	7.63191e-02	6.86459e-04	-7.48552e-02	6.61247e-04	-4.87668e-02	3.20737e-04	6.29249e-02	7.31407e-04
5.70915e-01	-1.49062e-01	1.20972e-03	7.76559e-02	7.23872e-04	-7.82661e-02	7.17663e-04	-4.96111e-02	3.42167e-04	6.54664e-02	7.71479e-04
5.82563e-01	-1.51781e-01	1.28903e-03	7.90343e-02	7.63388e-04	-8.18512e-02	7.78565e-04	-5.04823e-02	3.64494e-04	6.81183e-02	8.31716e-04
5.94599e-01	-1.54588e-01	1.37372e-03	8.04560e-02	8.05925e-04	-8.56209e-02	8.44333e-04	-5.13780e-02	3.92034e-04	7.09286e-02	8.70614e-04
6.07041e-01	-1.57485e-01	1.46406e-03	8.19237e-02	8.50778e-04	-8.95867e-02	9.15522e-04	-5.23086e-02	4.15213e-04	7.38586e-02	9.35372e-04
6.19906e-01	-1.60478e-01	1.56027e-03	8.34380e-02	8.98749e-04	-9.37604e-02	9.92387e-04	-5.32631e-02	4.46266e-04	7.69487e-02	9.94310e-04
6.33214e-01	-1.63569e-01	1.66274e-03	8.50019e-02	9.48795e-04	-9.81551e-02	1.07557e-03	-5.42508e-02	4.77392e-04	8.01745e-02	1.08203e-03
6.46982e-01	-1.66764e-01	1.77200e-03	8.66161e-02	1.00273e-03	-1.02785e-01	1.16481e-03	-5.52701e-02	5.11720e-04	8.35926e-02	1.15203e-03
6.61234e-01	-1.70067e-01	1.88842e-03	8.82836e-02	1.05973e-03	-1.07672e-01	1.26136e-03	-5.63259e-02	5.45921e-04	8.72042e-02	1.21453e-03
6.75989e-01	-1.73482e-01	2.01231e-03	9.00071e-02	1.11971e-03	-1.12825e-01	1.36578e-03	-5.74172e-02	5.82790e-04	9.09672e-02	1.32342e-03
6.91272e-01	-1.77016e-01	2.14443e-03	9.17886e-02	1.18329e-03	-1.18261e-01	1.47866e-03	-5.85323e-02	6.35856e-04	9.49583e-02	1.41464e-03
7.07107e-01	-1.80673e-01	2.28493e-03	9.36310e-02	1.25015e-03	-1.23999e-01	1.60098e-03	-5.96916e-02	6.86455e-04	9.91493e-02	1.53086e-03

